The Higgs Working Group: Summary Report 2003

Theoretical progress in Higgs boson production and background processes is discussed with particular emphasis on QCD corrections at and beyond next-to-leading order as well as next-to-leading order electroweak corrections. The residual theoretical uncertainties of the investigated processes are estimated in detail. Moreover, recent investigations of the MSSM Higgs sector and other extensions of the SM Higgs sector are presented. The potential of the LHC and a high-energy linear e+e- collider for the measurement of Higgs couplings is analyzed.

==> discovery_HA_maxmix_30fb.C <==


class Curve{

  // At the moment, the drawing methods always reset graph
  // points, so use any tick functions before drawing

public:

  void Curve() {
    i=0;
    j=0;
    dir='u';
    color=1;
    width=8;
  }

  // Add point to graph (xnew, ynew)
  void Fill(Float_t xnew, Float_t ynew){
    if(i > 50) i = 0;
    x[i]  = xnew;
    y[i] = ynew;
    i++;
  };

  // Quick plot (use this before ticks!)
  void Plot(){
    if( i > 0 ){
      graph = new TGraph(i,x,y);
      graph->SetLineWidth(2);
      graph->SetMarkerStyle(20);
      graph->DrawClone("CP");
      i = 0;
    };
  }; 

  // Plot with options
  // marker 0 -> no marker (use this before ticks!)
  void Plot(Style_t lineStyle, Width_t lineWidth, Marker_t marker, Color_t color){
    if( i > 0 ){
      graph = new TGraph(i,x,y);
      graph->SetLineStyle(lineStyle);
      graph->SetLineWidth(lineWidth);
      graph->SetMarkerStyle(marker);
      graph->SetLineColor(color);
      graph->SetMarkerColor(color);
      if( marker > 0) {
        graph->DrawClone("CP");
        }else{ 
        graph->DrawClone("C");
	};
      i = 0;
    };
  };

  // Make ticks from graph coordinates
  //
  // parameters:
  //
  // center     distance from curve
  // width      width in pixel units
  // color      color
  // dir        (r)ight, (l)eft, (u)p, or (d)own
  void MakeTicks(Float_t center, Width_t new_width, Color_t new_color, char new_dir) {
    width = new_width;
    color = new_color;
    dir = new_dir;
    Int_t t;
    Int_t temp = j;
    if(i>0) {
      for(t=0;t<i;t++) {
	if(dir=='d') {ticks_x[t+temp] = x[t]; ticks_y[t+temp] = y[t] - center; j++;}
	if(dir=='u') {ticks_x[t+temp] = x[t]; ticks_y[t+temp] = y[t] + center; j++;}
	if(dir=='r') {ticks_x[t+temp] = x[t] + center; ticks_y[t+temp] = y[t]; j++;}
	if(dir=='l') {ticks_x[t+temp] = x[t] - center; ticks_y[t+temp] = y[t]; j++;}
      };
    };
  };

  // Add point (xnew, ynew) to ticks
  // Especially helpful in case ROOT forgets a point on the axis boundary
  void FillTicks(Float_t xnew, Float_t ynew) {
    ticks_x[j] = xnew;
    ticks_y[j] = ynew;
    j++;
  };

  // Draw ticks. Do this before plotting the graph itself.
  void DrawTicks() {
    TGraph* ticks;
    ticks = new TGraph(j, ticks_x, ticks_y);
    ticks->SetLineStyle(1);
    ticks->SetLineColor(color);
    ticks->SetLineWidth(width);
    ticks->Draw("C");
    j = 0;
  };

  /*
  // Another way to draw ticks, using a filled TPolyLine.
  void DrawTicks2(Float_t width, Style_t style, Color_t color) {
    Int_t ind[50];
    TPolyLine* ticks;

    TMath::Sort(i,x,ind,false); // sort in ascending order
    for(j=0;j<i;j++) {
      ticks_x[j] = x[ind[j]];
      ticks_y[j] = y[ind[j]];
    };
    for(j=0;j<i;j++) {
      ticks_x[i+j] = x[i-j-1];
      ticks_y[i+j] = y[i-j-1] + width;
    };
    ticks_x[2*i] = ticks_x[0];
    ticks_y[2*i] = ticks_y[0];

    ticks = new TPolyLine(2*i+1, ticks_x, ticks_y);
    ticks->SetFillStyle(style);
    ticks->SetFillColor(color);
    ticks->Draw("f");
  };
  */

  // Returns the TGraph of this Curve, e.g. for drawing the legend
  TGraph* GetTGraph() {
    return graph;
  };

private:
  Int_t i = 0; // number of points in x, y
  Int_t j = 0; // number of points in ticks_x, ticks_y
  Float_t x[50]; // points of graph, x
  Float_t y[50]; // points of graph, y
  Float_t ticks_x[100]; // same for ticks
  Float_t ticks_y[100];
  TGraph* graph;
  Width_t width; // tick width
  Color_t color; // tick color
  char dir; // tick direction
};


class Text{
public:

  void SetText(const char* newtext) {
    text = new TLatex(0,0,newtext);
  };

  void Draw(Double_t x, Double_t y, Double_t angle, Double_t size, Color_t color){
    text->SetX(x);
    text->SetY(y);
    text->SetTextAngle(angle);
    text->SetTextSize(size);
    text->SetTextColor(color);

    text->SetLineWidth(1);

    text->Draw();
  };

private:
  TLatex* text;
};

void discovery_HA_maxmix_30fb() {

   gROOT->Reset();

   Curve theGraph;
   Text text;
   TGraph* LEPgraph;

   TCanvas* window = new TCanvas("window","",520,500);

   // window->SetLogy();
   window->cd();
   window->SetFillColor(0);
   window->SetFrameFillColor(0);
   window->SetBorderMode(0);

   // Axis dimensions
   Float_t xmin = 80;
   Float_t xmax = 800;
   Float_t ymin = 0.33;
   Float_t ymax = 50.5;
   hframe = new TH2F("hframe","",2,xmin,xmax,2,ymin,ymax);

   // Axis titles
   hframe->SetXTitle("m_{A}(GeV/c^{2})");
   hframe->GetXaxis()->SetLabelSize(0.028);
   //   hframe->SetTitleSize(0.04,"X");
   hframe->GetXaxis()->SetTitleOffset(1);
   hframe->SetYTitle("tan#beta");
   hframe->GetYaxis()->SetLabelSize(0.033);
   hframe->GetXaxis()->SetLabelSize(0.035);
   hframe->GetYaxis()->SetLabelOffset(0.01);
   hframe->SetStats(0);
   hframe->Draw();

   // right and upper axis
   TGaxis* oikea = new TGaxis(xmax,ymin,xmax,ymax,ymin,ymax,510,"+UB");
   oikea->ImportAxisAttributes(hframe->GetYaxis());
   oikea->SetTitle();
   oikea->Draw();
   TGaxis* yla = new TGaxis(xmin,ymax,xmax,ymax,xmin,xmax,510,"-UB");
   yla->ImportAxisAttributes(hframe->GetYaxis());
   yla->SetTitle();
   yla->Draw();


///////////////////////////////////////////////////////////////////////////////////
// Combined emu+lj+jj
/*
   TGraph *graph = new TGraph(701);
   graph->SetName("Graph");
   graph->SetTitle("Graph");
   graph->SetLineStyle(2);
   graph->SetLineColor(7);
   graph->SetLineWidth(3);
   graph->SetPoint(0,100,12.3288);
   graph->SetPoint(1,101,12.1934);
   graph->SetPoint(2,102,12.0637);
   graph->SetPoint(3,103,11.9398);
   graph->SetPoint(4,104,11.8215);
   graph->SetPoint(5,105,11.7088);
   graph->SetPoint(6,106,11.6015);
   graph->SetPoint(7,107,11.4995);
   graph->SetPoint(8,108,11.4027);
   graph->SetPoint(9,109,11.311);
   graph->SetPoint(10,110,11.2242);
   graph->SetPoint(11,111,11.1422);
   graph->SetPoint(12,112,11.0648);
   graph->SetPoint(13,113,10.9918);
   graph->SetPoint(14,114,10.9232);
   graph->SetPoint(15,115,10.8587);
   graph->SetPoint(16,116,10.7981);
   graph->SetPoint(17,117,10.7413);
   graph->SetPoint(18,118,10.6882);
   graph->SetPoint(19,119,10.6385);
   graph->SetPoint(20,120,10.5922);
   graph->SetPoint(21,121,10.549);
   graph->SetPoint(22,122,10.5087);
   graph->SetPoint(23,123,10.4713);
   graph->SetPoint(24,124,10.4366);
   graph->SetPoint(25,125,10.4045);
   graph->SetPoint(26,126,10.3747);
   graph->SetPoint(27,127,10.3472);
   graph->SetPoint(28,128,10.3219);
   graph->SetPoint(29,129,10.2986);
   graph->SetPoint(30,130,10.2773);
   graph->SetPoint(31,131,10.2577);
   graph->SetPoint(32,132,10.2399);
   graph->SetPoint(33,133,10.2238);
   graph->SetPoint(34,134,10.2091);
   graph->SetPoint(35,135,10.1959);
   graph->SetPoint(36,136,10.1841);
   graph->SetPoint(37,137,10.1737);
   graph->SetPoint(38,138,10.1644);
   graph->SetPoint(39,139,10.1563);
   graph->SetPoint(40,140,10.1494);
   graph->SetPoint(41,141,10.1435);
   graph->SetPoint(42,142,10.1387);
   graph->SetPoint(43,143,10.1348);
   graph->SetPoint(44,144,10.1318);
   graph->SetPoint(45,145,10.1298);
   graph->SetPoint(46,146,10.1286);
   graph->SetPoint(47,147,10.1282);
   graph->SetPoint(48,148,10.1286);
   graph->SetPoint(49,149,10.1298);
   graph->SetPoint(50,150,10.1317);
   graph->SetPoint(51,151,10.1343);
   graph->SetPoint(52,152,10.1376);
   graph->SetPoint(53,153,10.1416);
   graph->SetPoint(54,154,10.1463);
   graph->SetPoint(55,155,10.1515);
   graph->SetPoint(56,156,10.1574);
   graph->SetPoint(57,157,10.164);
   graph->SetPoint(58,158,10.1711);
   graph->SetPoint(59,159,10.1788);
   graph->SetPoint(60,160,10.187);
   graph->SetPoint(61,161,10.1959);
   graph->SetPoint(62,162,10.2052);
   graph->SetPoint(63,163,10.2152);
   graph->SetPoint(64,164,10.2257);
   graph->SetPoint(65,165,10.2367);
   graph->SetPoint(66,166,10.2482);
   graph->SetPoint(67,167,10.2603);
   graph->SetPoint(68,168,10.2729);
   graph->SetPoint(69,169,10.286);
   graph->SetPoint(70,170,10.2996);
   graph->SetPoint(71,171,10.3137);
   graph->SetPoint(72,172,10.3283);
   graph->SetPoint(73,173,10.3435);
   graph->SetPoint(74,174,10.3591);
   graph->SetPoint(75,175,10.3753);
   graph->SetPoint(76,176,10.3919);
   graph->SetPoint(77,177,10.4091);
   graph->SetPoint(78,178,10.4267);
   graph->SetPoint(79,179,10.4449);
   graph->SetPoint(80,180,10.4635);
   graph->SetPoint(81,181,10.4827);
   graph->SetPoint(82,182,10.5023);
   graph->SetPoint(83,183,10.5225);
   graph->SetPoint(84,184,10.5431);
   graph->SetPoint(85,185,10.5643);
   graph->SetPoint(86,186,10.586);
   graph->SetPoint(87,187,10.6081);
   graph->SetPoint(88,188,10.6308);
   graph->SetPoint(89,189,10.654);
   graph->SetPoint(90,190,10.6777);
   graph->SetPoint(91,191,10.7019);
   graph->SetPoint(92,192,10.7267);
   graph->SetPoint(93,193,10.752);
   graph->SetPoint(94,194,10.7777);
   graph->SetPoint(95,195,10.8041);
   graph->SetPoint(96,196,10.8309);
   graph->SetPoint(97,197,10.8583);
   graph->SetPoint(98,198,10.8862);
   graph->SetPoint(99,199,10.9147);
   graph->SetPoint(100,200,10.648);
   graph->SetPoint(101,201,10.5897);
   graph->SetPoint(102,202,10.6005);
   graph->SetPoint(103,203,10.612);
   graph->SetPoint(104,204,10.6241);
   graph->SetPoint(105,205,10.637);
   graph->SetPoint(106,206,10.6506);
   graph->SetPoint(107,207,10.665);
   graph->SetPoint(108,208,10.68);
   graph->SetPoint(109,209,10.6957);
   graph->SetPoint(110,210,10.7122);
   graph->SetPoint(111,211,10.7294);
   graph->SetPoint(112,212,10.7473);
   graph->SetPoint(113,213,10.7659);
   graph->SetPoint(114,214,10.7852);
   graph->SetPoint(115,215,10.8053);
   graph->SetPoint(116,216,10.8261);
   graph->SetPoint(117,217,10.8476);
   graph->SetPoint(118,218,10.8699);
   graph->SetPoint(119,219,10.8929);
   graph->SetPoint(120,220,10.9166);
   graph->SetPoint(121,221,10.9411);
   graph->SetPoint(122,222,10.9663);
   graph->SetPoint(123,223,10.9923);
   graph->SetPoint(124,224,11.019);
   graph->SetPoint(125,225,11.0465);
   graph->SetPoint(126,226,11.0747);
   graph->SetPoint(127,227,11.1037);
   graph->SetPoint(128,228,11.1335);
   graph->SetPoint(129,229,11.1641);
   graph->SetPoint(130,230,11.1954);
   graph->SetPoint(131,231,11.2275);
   graph->SetPoint(132,232,11.2603);
   graph->SetPoint(133,233,11.294);
   graph->SetPoint(134,234,11.3285);
   graph->SetPoint(135,235,11.3637);
   graph->SetPoint(136,236,11.3998);
   graph->SetPoint(137,237,11.4367);
   graph->SetPoint(138,238,11.4744);
   graph->SetPoint(139,239,11.5129);
   graph->SetPoint(140,240,11.5584);
   graph->SetPoint(141,241,11.6037);
   graph->SetPoint(142,242,11.6494);
   graph->SetPoint(143,243,11.6956);
   graph->SetPoint(144,244,11.7423);
   graph->SetPoint(145,245,11.7894);
   graph->SetPoint(146,246,11.837);
   graph->SetPoint(147,247,11.885);
   graph->SetPoint(148,248,11.9336);
   graph->SetPoint(149,249,11.9826);
   graph->SetPoint(150,250,12.0321);
   graph->SetPoint(151,251,12.0821);
   graph->SetPoint(152,252,12.1326);
   graph->SetPoint(153,253,12.1836);
   graph->SetPoint(154,254,12.235);
   graph->SetPoint(155,255,12.287);
   graph->SetPoint(156,256,12.3395);
   graph->SetPoint(157,257,12.3925);
   graph->SetPoint(158,258,12.446);
   graph->SetPoint(159,259,12.5);
   graph->SetPoint(160,260,12.5546);
   graph->SetPoint(161,261,12.6397);
   graph->SetPoint(162,262,12.6917);
   graph->SetPoint(163,263,12.7437);
   graph->SetPoint(164,264,12.7959);
   graph->SetPoint(165,265,12.8481);
   graph->SetPoint(166,266,12.9003);
   graph->SetPoint(167,267,12.9527);
   graph->SetPoint(168,268,13.005);
   graph->SetPoint(169,269,13.0575);
   graph->SetPoint(170,270,13.11);
   graph->SetPoint(171,271,13.1626);
   graph->SetPoint(172,272,13.2153);
   graph->SetPoint(173,273,13.268);
   graph->SetPoint(174,274,13.3208);
   graph->SetPoint(175,275,13.3737);
   graph->SetPoint(176,276,13.4266);
   graph->SetPoint(177,277,13.4795);
   graph->SetPoint(178,278,13.5326);
   graph->SetPoint(179,279,13.5857);
   graph->SetPoint(180,280,13.6388);
   graph->SetPoint(181,281,13.692);
   graph->SetPoint(182,282,13.7453);
   graph->SetPoint(183,283,13.7987);
   graph->SetPoint(184,284,13.8521);
   graph->SetPoint(185,285,13.9055);
   graph->SetPoint(186,286,13.959);
   graph->SetPoint(187,287,14.0126);
   graph->SetPoint(188,288,14.0662);
   graph->SetPoint(189,289,14.1199);
   graph->SetPoint(190,290,14.1736);
   graph->SetPoint(191,291,14.2274);
   graph->SetPoint(192,292,14.2813);
   graph->SetPoint(193,293,14.3352);
   graph->SetPoint(194,294,14.3891);
   graph->SetPoint(195,295,14.4432);
   graph->SetPoint(196,296,14.4972);
   graph->SetPoint(197,297,14.5513);
   graph->SetPoint(198,298,14.6055);
   graph->SetPoint(199,299,14.6597);
   graph->SetPoint(200,300,14.714);
   graph->SetPoint(201,301,14.7683);
   graph->SetPoint(202,302,14.8227);
   graph->SetPoint(203,303,14.8771);
   graph->SetPoint(204,304,14.9316);
   graph->SetPoint(205,305,14.9862);
   graph->SetPoint(206,306,15.0407);
   graph->SetPoint(207,307,15.0954);
   graph->SetPoint(208,308,15.15);
   graph->SetPoint(209,309,15.2048);
   graph->SetPoint(210,310,15.2595);
   graph->SetPoint(211,311,15.3144);
   graph->SetPoint(212,312,15.3692);
   graph->SetPoint(213,313,15.4241);
   graph->SetPoint(214,314,15.4791);
   graph->SetPoint(215,315,15.5341);
   graph->SetPoint(216,316,15.5891);
   graph->SetPoint(217,317,15.6442);
   graph->SetPoint(218,318,15.6994);
   graph->SetPoint(219,319,15.7546);
   graph->SetPoint(220,320,15.8098);
   graph->SetPoint(221,321,15.865);
   graph->SetPoint(222,322,15.9204);
   graph->SetPoint(223,323,15.9757);
   graph->SetPoint(224,324,16.0311);
   graph->SetPoint(225,325,16.0865);
   graph->SetPoint(226,326,16.142);
   graph->SetPoint(227,327,16.1975);
   graph->SetPoint(228,328,16.2531);
   graph->SetPoint(229,329,16.3087);
   graph->SetPoint(230,330,16.3643);
   graph->SetPoint(231,331,16.42);
   graph->SetPoint(232,332,16.4757);
   graph->SetPoint(233,333,16.5315);
   graph->SetPoint(234,334,16.5873);
   graph->SetPoint(235,335,16.6431);
   graph->SetPoint(236,336,16.699);
   graph->SetPoint(237,337,16.7549);
   graph->SetPoint(238,338,16.8108);
   graph->SetPoint(239,339,16.8668);
   graph->SetPoint(240,340,16.9228);
   graph->SetPoint(241,341,16.9789);
   graph->SetPoint(242,342,17.035);
   graph->SetPoint(243,343,17.0911);
   graph->SetPoint(244,344,17.1472);
   graph->SetPoint(245,345,17.2034);
   graph->SetPoint(246,346,17.2596);
   graph->SetPoint(247,347,17.3159);
   graph->SetPoint(248,348,17.3722);
   graph->SetPoint(249,349,17.4285);
   graph->SetPoint(250,350,17.4848);
   graph->SetPoint(251,351,17.5412);
   graph->SetPoint(252,352,17.5976);
   graph->SetPoint(253,353,17.6541);
   graph->SetPoint(254,354,17.7105);
   graph->SetPoint(255,355,17.767);
   graph->SetPoint(256,356,17.8236);
   graph->SetPoint(257,357,17.8801);
   graph->SetPoint(258,358,17.9367);
   graph->SetPoint(259,359,17.9933);
   graph->SetPoint(260,360,18.05);
   graph->SetPoint(261,361,18.1067);
   graph->SetPoint(262,362,18.1634);
   graph->SetPoint(263,363,18.2201);
   graph->SetPoint(264,364,18.2768);
   graph->SetPoint(265,365,18.3336);
   graph->SetPoint(266,366,18.3904);
   graph->SetPoint(267,367,18.4472);
   graph->SetPoint(268,368,18.5041);
   graph->SetPoint(269,369,18.561);
   graph->SetPoint(270,370,18.6179);
   graph->SetPoint(271,371,18.6748);
   graph->SetPoint(272,372,18.7318);
   graph->SetPoint(273,373,18.7887);
   graph->SetPoint(274,374,18.8457);
   graph->SetPoint(275,375,18.9027);
   graph->SetPoint(276,376,18.9598);
   graph->SetPoint(277,377,19.0168);
   graph->SetPoint(278,378,19.0739);
   graph->SetPoint(279,379,19.131);
   graph->SetPoint(280,380,19.1882);
   graph->SetPoint(281,381,19.2453);
   graph->SetPoint(282,382,19.3025);
   graph->SetPoint(283,383,19.3597);
   graph->SetPoint(284,384,19.4169);
   graph->SetPoint(285,385,19.4741);
   graph->SetPoint(286,386,19.5313);
   graph->SetPoint(287,387,19.5886);
   graph->SetPoint(288,388,19.6459);
   graph->SetPoint(289,389,19.7031);
   graph->SetPoint(290,390,19.7605);
   graph->SetPoint(291,391,19.8178);
   graph->SetPoint(292,392,19.8751);
   graph->SetPoint(293,393,19.9325);
   graph->SetPoint(294,394,19.9899);
   graph->SetPoint(295,395,20.0472);
   graph->SetPoint(296,396,20.1047);
   graph->SetPoint(297,397,20.1621);
   graph->SetPoint(298,398,20.2195);
   graph->SetPoint(299,399,20.277);
   graph->SetPoint(300,400,20.3344);
   graph->SetPoint(301,401,20.3919);
   graph->SetPoint(302,402,20.4494);
   graph->SetPoint(303,403,20.5069);
   graph->SetPoint(304,404,20.5644);
   graph->SetPoint(305,405,20.6219);
   graph->SetPoint(306,406,20.6794);
   graph->SetPoint(307,407,20.737);
   graph->SetPoint(308,408,20.7946);
   graph->SetPoint(309,409,20.8521);
   graph->SetPoint(310,410,20.9097);
   graph->SetPoint(311,411,20.9673);
   graph->SetPoint(312,412,21.0249);
   graph->SetPoint(313,413,21.0825);
   graph->SetPoint(314,414,21.1401);
   graph->SetPoint(315,415,21.1977);
   graph->SetPoint(316,416,21.2554);
   graph->SetPoint(317,417,21.313);
   graph->SetPoint(318,418,21.3707);
   graph->SetPoint(319,419,21.4283);
   graph->SetPoint(320,420,21.486);
   graph->SetPoint(321,421,21.5437);
   graph->SetPoint(322,422,21.6013);
   graph->SetPoint(323,423,21.659);
   graph->SetPoint(324,424,21.7167);
   graph->SetPoint(325,425,21.7744);
   graph->SetPoint(326,426,21.8321);
   graph->SetPoint(327,427,21.8898);
   graph->SetPoint(328,428,21.9475);
   graph->SetPoint(329,429,22.0052);
   graph->SetPoint(330,430,22.063);
   graph->SetPoint(331,431,22.1207);
   graph->SetPoint(332,432,22.1784);
   graph->SetPoint(333,433,22.2362);
   graph->SetPoint(334,434,22.2939);
   graph->SetPoint(335,435,22.3516);
   graph->SetPoint(336,436,22.4094);
   graph->SetPoint(337,437,22.4671);
   graph->SetPoint(338,438,22.5249);
   graph->SetPoint(339,439,22.5826);
   graph->SetPoint(340,440,22.6404);
   graph->SetPoint(341,441,22.6981);
   graph->SetPoint(342,442,22.7559);
   graph->SetPoint(343,443,22.8136);
   graph->SetPoint(344,444,22.8714);
   graph->SetPoint(345,445,22.9291);
   graph->SetPoint(346,446,22.9869);
   graph->SetPoint(347,447,23.0446);
   graph->SetPoint(348,448,23.1024);
   graph->SetPoint(349,449,23.1602);
   graph->SetPoint(350,450,23.2179);
   graph->SetPoint(351,451,23.2757);
   graph->SetPoint(352,452,23.3334);
   graph->SetPoint(353,453,23.3912);
   graph->SetPoint(354,454,23.4489);
   graph->SetPoint(355,455,23.5067);
   graph->SetPoint(356,456,23.5644);
   graph->SetPoint(357,457,23.6222);
   graph->SetPoint(358,458,23.6799);
   graph->SetPoint(359,459,23.7377);
   graph->SetPoint(360,460,23.7954);
   graph->SetPoint(361,461,23.8531);
   graph->SetPoint(362,462,23.9109);
   graph->SetPoint(363,463,23.9686);
   graph->SetPoint(364,464,24.0263);
   graph->SetPoint(365,465,24.084);
   graph->SetPoint(366,466,24.1418);
   graph->SetPoint(367,467,24.1995);
   graph->SetPoint(368,468,24.2572);
   graph->SetPoint(369,469,24.3149);
   graph->SetPoint(370,470,24.3726);
   graph->SetPoint(371,471,24.4303);
   graph->SetPoint(372,472,24.488);
   graph->SetPoint(373,473,24.5457);
   graph->SetPoint(374,474,24.6034);
   graph->SetPoint(375,475,24.6611);
   graph->SetPoint(376,476,24.7187);
   graph->SetPoint(377,477,24.7764);
   graph->SetPoint(378,478,24.8341);
   graph->SetPoint(379,479,24.8917);
   graph->SetPoint(380,480,24.9494);
   graph->SetPoint(381,481,25.007);
   graph->SetPoint(382,482,25.0647);
   graph->SetPoint(383,483,25.1223);
   graph->SetPoint(384,484,25.18);
   graph->SetPoint(385,485,25.2376);
   graph->SetPoint(386,486,25.2952);
   graph->SetPoint(387,487,25.3528);
   graph->SetPoint(388,488,25.4104);
   graph->SetPoint(389,489,25.468);
   graph->SetPoint(390,490,25.5256);
   graph->SetPoint(391,491,25.5832);
   graph->SetPoint(392,492,25.6408);
   graph->SetPoint(393,493,25.6984);
   graph->SetPoint(394,494,25.756);
   graph->SetPoint(395,495,25.8135);
   graph->SetPoint(396,496,25.8711);
   graph->SetPoint(397,497,25.9287);
   graph->SetPoint(398,498,25.9862);
   graph->SetPoint(399,499,26.0437);
   graph->SetPoint(400,500,26.1013);
   graph->SetPoint(401,501,26.1588);
   graph->SetPoint(402,502,26.2163);
   graph->SetPoint(403,503,26.2738);
   graph->SetPoint(404,504,26.3314);
   graph->SetPoint(405,505,26.3889);
   graph->SetPoint(406,506,26.4464);
   graph->SetPoint(407,507,26.5038);
   graph->SetPoint(408,508,26.5613);
   graph->SetPoint(409,509,26.6188);
   graph->SetPoint(410,510,26.6763);
   graph->SetPoint(411,511,26.7338);
   graph->SetPoint(412,512,26.7912);
   graph->SetPoint(413,513,26.8487);
   graph->SetPoint(414,514,26.9061);
   graph->SetPoint(415,515,26.9636);
   graph->SetPoint(416,516,27.021);
   graph->SetPoint(417,517,27.0784);
   graph->SetPoint(418,518,27.1359);
   graph->SetPoint(419,519,27.1933);
   graph->SetPoint(420,520,27.2507);
   graph->SetPoint(421,521,27.3081);
   graph->SetPoint(422,522,27.3655);
   graph->SetPoint(423,523,27.4229);
   graph->SetPoint(424,524,27.4803);
   graph->SetPoint(425,525,27.5377);
   graph->SetPoint(426,526,27.5951);
   graph->SetPoint(427,527,27.6525);
   graph->SetPoint(428,528,27.7099);
   graph->SetPoint(429,529,27.7673);
   graph->SetPoint(430,530,27.8247);
   graph->SetPoint(431,531,27.882);
   graph->SetPoint(432,532,27.9394);
   graph->SetPoint(433,533,27.9968);
   graph->SetPoint(434,534,28.0542);
   graph->SetPoint(435,535,28.1115);
   graph->SetPoint(436,536,28.1689);
   graph->SetPoint(437,537,28.2262);
   graph->SetPoint(438,538,28.2836);
   graph->SetPoint(439,539,28.341);
   graph->SetPoint(440,540,28.3983);
   graph->SetPoint(441,541,28.4557);
   graph->SetPoint(442,542,28.513);
   graph->SetPoint(443,543,28.5704);
   graph->SetPoint(444,544,28.6278);
   graph->SetPoint(445,545,28.6851);
   graph->SetPoint(446,546,28.7425);
   graph->SetPoint(447,547,28.7998);
   graph->SetPoint(448,548,28.8572);
   graph->SetPoint(449,549,28.9146);
   graph->SetPoint(450,550,28.972);
   graph->SetPoint(451,551,29.0293);
   graph->SetPoint(452,552,29.0867);
   graph->SetPoint(453,553,29.1441);
   graph->SetPoint(454,554,29.2015);
   graph->SetPoint(455,555,29.2589);
   graph->SetPoint(456,556,29.3163);
   graph->SetPoint(457,557,29.3737);
   graph->SetPoint(458,558,29.4311);
   graph->SetPoint(459,559,29.4885);
   graph->SetPoint(460,560,29.5459);
   graph->SetPoint(461,561,29.6033);
   graph->SetPoint(462,562,29.6608);
   graph->SetPoint(463,563,29.7182);
   graph->SetPoint(464,564,29.7757);
   graph->SetPoint(465,565,29.8331);
   graph->SetPoint(466,566,29.8906);
   graph->SetPoint(467,567,29.9481);
   graph->SetPoint(468,568,30.0056);
   graph->SetPoint(469,569,30.0631);
   graph->SetPoint(470,570,30.1206);
   graph->SetPoint(471,571,30.1781);
   graph->SetPoint(472,572,30.2357);
   graph->SetPoint(473,573,30.2932);
   graph->SetPoint(474,574,30.3508);
   graph->SetPoint(475,575,30.4084);
   graph->SetPoint(476,576,30.466);
   graph->SetPoint(477,577,30.5236);
   graph->SetPoint(478,578,30.5813);
   graph->SetPoint(479,579,30.639);
   graph->SetPoint(480,580,30.6966);
   graph->SetPoint(481,581,30.7543);
   graph->SetPoint(482,582,30.8121);
   graph->SetPoint(483,583,30.8698);
   graph->SetPoint(484,584,30.9276);
   graph->SetPoint(485,585,30.9854);
   graph->SetPoint(486,586,31.0432);
   graph->SetPoint(487,587,31.101);
   graph->SetPoint(488,588,31.1589);
   graph->SetPoint(489,589,31.2168);
   graph->SetPoint(490,590,31.2747);
   graph->SetPoint(491,591,31.4368);
   graph->SetPoint(492,592,31.4693);
   graph->SetPoint(493,593,31.5019);
   graph->SetPoint(494,594,31.5345);
   graph->SetPoint(495,595,31.5671);
   graph->SetPoint(496,596,31.5998);
   graph->SetPoint(497,597,31.6326);
   graph->SetPoint(498,598,31.6653);
   graph->SetPoint(499,599,31.6982);
   graph->SetPoint(500,600,31.7311);
   graph->SetPoint(501,601,31.764);
   graph->SetPoint(502,602,31.797);
   graph->SetPoint(503,603,31.83);
   graph->SetPoint(504,604,31.8631);
   graph->SetPoint(505,605,31.8962);
   graph->SetPoint(506,606,31.9294);
   graph->SetPoint(507,607,31.9626);
   graph->SetPoint(508,608,31.9959);
   graph->SetPoint(509,609,32.0292);
   graph->SetPoint(510,610,32.0626);
   graph->SetPoint(511,611,32.0961);
   graph->SetPoint(512,612,32.1295);
   graph->SetPoint(513,613,32.1631);
   graph->SetPoint(514,614,32.1967);
   graph->SetPoint(515,615,32.2303);
   graph->SetPoint(516,616,32.264);
   graph->SetPoint(517,617,32.2977);
   graph->SetPoint(518,618,32.3315);
   graph->SetPoint(519,619,32.3654);
   graph->SetPoint(520,620,32.3993);
   graph->SetPoint(521,621,32.4332);
   graph->SetPoint(522,622,32.4673);
   graph->SetPoint(523,623,32.5013);
   graph->SetPoint(524,624,32.5354);
   graph->SetPoint(525,625,32.5696);
   graph->SetPoint(526,626,32.6038);
   graph->SetPoint(527,627,32.6381);
   graph->SetPoint(528,628,32.6725);
   graph->SetPoint(529,629,32.7069);
   graph->SetPoint(530,630,32.7406);
   graph->SetPoint(531,631,32.7751);
   graph->SetPoint(532,632,32.8097);
   graph->SetPoint(533,633,32.8443);
   graph->SetPoint(534,634,32.879);
   graph->SetPoint(535,635,32.9137);
   graph->SetPoint(536,636,32.9485);
   graph->SetPoint(537,637,32.9833);
   graph->SetPoint(538,638,33.0182);
   graph->SetPoint(539,639,33.0532);
   graph->SetPoint(540,640,33.0882);
   graph->SetPoint(541,641,33.1233);
   graph->SetPoint(542,642,33.1585);
   graph->SetPoint(543,643,33.1937);
   graph->SetPoint(544,644,33.2289);
   graph->SetPoint(545,645,33.2642);
   graph->SetPoint(546,646,33.2996);
   graph->SetPoint(547,647,33.335);
   graph->SetPoint(548,648,33.3705);
   graph->SetPoint(549,649,33.4061);
   graph->SetPoint(550,650,33.4417);
   graph->SetPoint(551,651,33.4774);
   graph->SetPoint(552,652,33.5131);
   graph->SetPoint(553,653,33.5489);
   graph->SetPoint(554,654,33.5848);
   graph->SetPoint(555,655,33.6207);
   graph->SetPoint(556,656,33.6567);
   graph->SetPoint(557,657,33.6927);
   graph->SetPoint(558,658,33.7288);
   graph->SetPoint(559,659,33.765);
   graph->SetPoint(560,660,33.8012);
   graph->SetPoint(561,661,33.8375);
   graph->SetPoint(562,662,33.873);
   graph->SetPoint(563,663,33.9094);
   graph->SetPoint(564,664,33.9459);
   graph->SetPoint(565,665,33.9825);
   graph->SetPoint(566,666,34.0191);
   graph->SetPoint(567,667,34.0557);
   graph->SetPoint(568,668,34.0924);
   graph->SetPoint(569,669,34.1292);
   graph->SetPoint(570,670,34.1661);
   graph->SetPoint(571,671,34.203);
   graph->SetPoint(572,672,34.24);
   graph->SetPoint(573,673,34.277);
   graph->SetPoint(574,674,34.3141);
   graph->SetPoint(575,675,34.3513);
   graph->SetPoint(576,676,34.3885);
   graph->SetPoint(577,677,34.4258);
   graph->SetPoint(578,678,34.4631);
   graph->SetPoint(579,679,34.5005);
   graph->SetPoint(580,680,34.538);
   graph->SetPoint(581,681,34.5756);
   graph->SetPoint(582,682,34.6132);
   graph->SetPoint(583,683,34.6508);
   graph->SetPoint(584,684,34.6885);
   graph->SetPoint(585,685,34.7263);
   graph->SetPoint(586,686,34.7642);
   graph->SetPoint(587,687,34.8021);
   graph->SetPoint(588,688,34.8401);
   graph->SetPoint(589,689,34.8773);
   graph->SetPoint(590,690,34.9154);
   graph->SetPoint(591,691,34.9536);
   graph->SetPoint(592,692,34.9918);
   graph->SetPoint(593,693,35.0301);
   graph->SetPoint(594,694,35.0684);
   graph->SetPoint(595,695,35.1069);
   graph->SetPoint(596,696,35.1453);
   graph->SetPoint(597,697,35.1839);
   graph->SetPoint(598,698,35.2225);
   graph->SetPoint(599,699,35.2611);
   graph->SetPoint(600,700,35.2998);
   graph->SetPoint(601,701,35.3386);
   graph->SetPoint(602,702,35.3774);
   graph->SetPoint(603,703,35.4163);
   graph->SetPoint(604,704,35.4553);
   graph->SetPoint(605,705,35.4943);
   graph->SetPoint(606,706,35.5333);
   graph->SetPoint(607,707,35.5725);
   graph->SetPoint(608,708,35.6116);
   graph->SetPoint(609,709,35.6509);
   graph->SetPoint(610,710,35.6902);
   graph->SetPoint(611,711,35.7286);
   graph->SetPoint(612,712,35.768);
   graph->SetPoint(613,713,35.8075);
   graph->SetPoint(614,714,35.847);
   graph->SetPoint(615,715,35.8865);
   graph->SetPoint(616,716,35.9261);
   graph->SetPoint(617,717,35.9658);
   graph->SetPoint(618,718,36.0055);
   graph->SetPoint(619,719,36.0453);
   graph->SetPoint(620,720,36.0851);
   graph->SetPoint(621,721,36.1249);
   graph->SetPoint(622,722,36.1648);
   graph->SetPoint(623,723,36.2047);
   graph->SetPoint(624,724,36.2447);
   graph->SetPoint(625,725,36.2847);
   graph->SetPoint(626,726,36.3248);
   graph->SetPoint(627,727,36.3649);
   graph->SetPoint(628,728,36.405);
   graph->SetPoint(629,729,36.4452);
   graph->SetPoint(630,730,36.4845);
   graph->SetPoint(631,731,36.5247);
   graph->SetPoint(632,732,36.565);
   graph->SetPoint(633,733,36.6053);
   graph->SetPoint(634,734,36.6456);
   graph->SetPoint(635,735,36.686);
   graph->SetPoint(636,736,36.7264);
   graph->SetPoint(637,737,36.7668);
   graph->SetPoint(638,738,36.8072);
   graph->SetPoint(639,739,36.8477);
   graph->SetPoint(640,740,36.8882);
   graph->SetPoint(641,741,36.9286);
   graph->SetPoint(642,742,36.9691);
   graph->SetPoint(643,743,37.0096);
   graph->SetPoint(644,744,37.0501);
   graph->SetPoint(645,745,37.0906);
   graph->SetPoint(646,746,37.1311);
   graph->SetPoint(647,747,37.1707);
   graph->SetPoint(648,748,37.2112);
   graph->SetPoint(649,749,37.2517);
   graph->SetPoint(650,750,37.2922);
   graph->SetPoint(651,751,37.3326);
   graph->SetPoint(652,752,37.3731);
   graph->SetPoint(653,753,37.4135);
   graph->SetPoint(654,754,37.4539);
   graph->SetPoint(655,755,37.4943);
   graph->SetPoint(656,756,37.5346);
   graph->SetPoint(657,757,37.5749);
   graph->SetPoint(658,758,37.6152);
   graph->SetPoint(659,759,37.6554);
   graph->SetPoint(660,760,37.6955);
   graph->SetPoint(661,761,37.7356);
   graph->SetPoint(662,762,37.7746);
   graph->SetPoint(663,763,37.8146);
   graph->SetPoint(664,764,37.8545);
   graph->SetPoint(665,765,37.8943);
   graph->SetPoint(666,766,37.934);
   graph->SetPoint(667,767,37.9736);
   graph->SetPoint(668,768,38.0131);
   graph->SetPoint(669,769,38.0525);
   graph->SetPoint(670,770,38.0918);
   graph->SetPoint(671,771,38.131);
   graph->SetPoint(672,772,38.17);
   graph->SetPoint(673,773,38.2089);
   graph->SetPoint(674,774,38.2477);
   graph->SetPoint(675,775,38.2851);
   graph->SetPoint(676,776,38.3236);
   graph->SetPoint(677,777,38.3618);
   graph->SetPoint(678,778,38.3999);
   graph->SetPoint(679,779,38.4377);
   graph->SetPoint(680,780,38.4754);
   graph->SetPoint(681,781,38.5128);
   graph->SetPoint(682,782,38.55);
   graph->SetPoint(683,783,38.5869);
   graph->SetPoint(684,784,38.6236);
   graph->SetPoint(685,785,38.6599);
   graph->SetPoint(686,786,38.696);
   graph->SetPoint(687,787,38.7306);
   graph->SetPoint(688,788,38.7661);
   graph->SetPoint(689,789,38.8012);
   graph->SetPoint(690,790,38.836);
   graph->SetPoint(691,791,38.8704);
   graph->SetPoint(692,792,38.9044);
   graph->SetPoint(693,793,38.938);
   graph->SetPoint(694,794,38.9711);
   graph->SetPoint(695,795,39.0038);
   graph->SetPoint(696,796,39.036);
   graph->SetPoint(697,797,39.0677);
   graph->SetPoint(698,798,39.0975);
   graph->SetPoint(699,799,39.1281);
   graph->SetPoint(700,800,39.1581);
   graph->Draw("");
*/
   graph = new TGraph(701);
   graph->SetName("Graph");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);
   graph->SetLineColor(7);
   graph->SetLineWidth(3);
   graph->SetPoint(0,100,12.1699);
   graph->SetPoint(1,101,12.0131);
   graph->SetPoint(2,102,11.8628);
   graph->SetPoint(3,103,11.7191);
   graph->SetPoint(4,104,11.5819);
   graph->SetPoint(5,105,11.4511);
   graph->SetPoint(6,106,11.3267);
   graph->SetPoint(7,107,11.2087);
   graph->SetPoint(8,108,11.0969);
   graph->SetPoint(9,109,10.9913);
   graph->SetPoint(10,110,10.8916);
   graph->SetPoint(11,111,10.7978);
   graph->SetPoint(12,112,10.7098);
   graph->SetPoint(13,113,10.6273);
   graph->SetPoint(14,114,10.5503);
   graph->SetPoint(15,115,10.4784);
   graph->SetPoint(16,116,10.4116);
   graph->SetPoint(17,117,10.3497);
   graph->SetPoint(18,118,10.2924);
   graph->SetPoint(19,119,10.2395);
   graph->SetPoint(20,120,10.1908);
   graph->SetPoint(21,121,10.1462);
   graph->SetPoint(22,122,10.1054);
   graph->SetPoint(23,123,10.0683);
   graph->SetPoint(24,124,10.0346);
   graph->SetPoint(25,125,10.0042);
   graph->SetPoint(26,126,9.97682);
   graph->SetPoint(27,127,9.95235);
   graph->SetPoint(28,128,9.9306);
   graph->SetPoint(29,129,9.91141);
   graph->SetPoint(30,130,9.89463);
   graph->SetPoint(31,131,9.8801);
   graph->SetPoint(32,132,9.86768);
   graph->SetPoint(33,133,9.85726);
   graph->SetPoint(34,134,9.84869);
   graph->SetPoint(35,135,9.84186);
   graph->SetPoint(36,136,9.83667);
   graph->SetPoint(37,137,9.83302);
   graph->SetPoint(38,138,9.8308);
   graph->SetPoint(39,139,9.82994);
   graph->SetPoint(40,140,9.83034);
   graph->SetPoint(41,141,9.83193);
   graph->SetPoint(42,142,9.83466);
   graph->SetPoint(43,143,9.83844);
   graph->SetPoint(44,144,9.84322);
   graph->SetPoint(45,145,9.84894);
   graph->SetPoint(46,146,9.85557);
   graph->SetPoint(47,147,9.86304);
   graph->SetPoint(48,148,9.87132);
   graph->SetPoint(49,149,9.88037);
   graph->SetPoint(50,150,9.89016);
   graph->SetPoint(51,151,9.90065);
   graph->SetPoint(52,152,9.91181);
   graph->SetPoint(53,153,9.92362);
   graph->SetPoint(54,154,9.93605);
   graph->SetPoint(55,155,9.94908);
   graph->SetPoint(56,156,9.9627);
   graph->SetPoint(57,157,9.97688);
   graph->SetPoint(58,158,9.9916);
   graph->SetPoint(59,159,10.0069);
   graph->SetPoint(60,160,10.0226);
   graph->SetPoint(61,161,10.0389);
   graph->SetPoint(62,162,10.0557);
   graph->SetPoint(63,163,10.073);
   graph->SetPoint(64,164,10.0908);
   graph->SetPoint(65,165,10.109);
   graph->SetPoint(66,166,10.1277);
   graph->SetPoint(67,167,10.1469);
   graph->SetPoint(68,168,10.1665);
   graph->SetPoint(69,169,10.1866);
   graph->SetPoint(70,170,10.2071);
   graph->SetPoint(71,171,10.2281);
   graph->SetPoint(72,172,10.2495);
   graph->SetPoint(73,173,10.2713);
   graph->SetPoint(74,174,10.2937);
   graph->SetPoint(75,175,10.3164);
   graph->SetPoint(76,176,10.3396);
   graph->SetPoint(77,177,10.3633);
   graph->SetPoint(78,178,10.3873);
   graph->SetPoint(79,179,10.4119);
   graph->SetPoint(80,180,10.4369);
   graph->SetPoint(81,181,10.5586);
   graph->SetPoint(82,182,10.5613);
   graph->SetPoint(83,183,10.5649);
   graph->SetPoint(84,184,10.5693);
   graph->SetPoint(85,185,10.5744);
   graph->SetPoint(86,186,10.5803);
   graph->SetPoint(87,187,10.587);
   graph->SetPoint(88,188,10.5945);
   graph->SetPoint(89,189,10.6027);
   graph->SetPoint(90,190,10.6118);
   graph->SetPoint(91,191,10.6216);
   graph->SetPoint(92,192,10.6321);
   graph->SetPoint(93,193,10.6435);
   graph->SetPoint(94,194,10.6556);
   graph->SetPoint(95,195,10.6684);
   graph->SetPoint(96,196,10.6821);
   graph->SetPoint(97,197,10.6965);
   graph->SetPoint(98,198,10.7117);
   graph->SetPoint(99,199,10.7277);
   graph->SetPoint(100,200,10.4035);
   graph->SetPoint(101,201,10.421);
   graph->SetPoint(102,202,10.4392);
   graph->SetPoint(103,203,10.4581);
   graph->SetPoint(104,204,10.4776);
   graph->SetPoint(105,205,10.4978);
   graph->SetPoint(106,206,10.5187);
   graph->SetPoint(107,207,10.5402);
   graph->SetPoint(108,208,10.5624);
   graph->SetPoint(109,209,10.5853);
   graph->SetPoint(110,210,10.6089);
   graph->SetPoint(111,211,10.6331);
   graph->SetPoint(112,212,10.6581);
   graph->SetPoint(113,213,10.6837);
   graph->SetPoint(114,214,10.71);
   graph->SetPoint(115,215,10.7371);
   graph->SetPoint(116,216,10.7648);
   graph->SetPoint(117,217,10.7933);
   graph->SetPoint(118,218,10.8224);
   graph->SetPoint(119,219,10.8523);
   graph->SetPoint(120,220,10.8829);
   graph->SetPoint(121,221,10.9142);
   graph->SetPoint(122,222,10.9462);
   graph->SetPoint(123,223,10.979);
   graph->SetPoint(124,224,11.0126);
   graph->SetPoint(125,225,11.0468);
   graph->SetPoint(126,226,11.0819);
   graph->SetPoint(127,227,11.1176);
   graph->SetPoint(128,228,11.1542);
   graph->SetPoint(129,229,11.1915);
   graph->SetPoint(130,230,11.2296);
   graph->SetPoint(131,231,11.2684);
   graph->SetPoint(132,232,11.3081);
   graph->SetPoint(133,233,11.3485);
   graph->SetPoint(134,234,11.3898);
   graph->SetPoint(135,235,11.4318);
   graph->SetPoint(136,236,11.4747);
   graph->SetPoint(137,237,11.5183);
   graph->SetPoint(138,238,11.5628);
   graph->SetPoint(139,239,11.6081);
   graph->SetPoint(140,240,11.6497);
   graph->SetPoint(141,241,11.6992);
   graph->SetPoint(142,242,11.7491);
   graph->SetPoint(143,243,11.7995);
   graph->SetPoint(144,244,11.8503);
   graph->SetPoint(145,245,11.9015);
   graph->SetPoint(146,246,11.9532);
   graph->SetPoint(147,247,12.0054);
   graph->SetPoint(148,248,12.058);
   graph->SetPoint(149,249,12.1111);
   graph->SetPoint(150,250,12.1646);
   graph->SetPoint(151,251,12.2186);
   graph->SetPoint(152,252,12.2731);
   graph->SetPoint(153,253,12.3281);
   graph->SetPoint(154,254,12.3835);
   graph->SetPoint(155,255,12.4394);
   graph->SetPoint(156,256,12.4958);
   graph->SetPoint(157,257,12.5527);
   graph->SetPoint(158,258,12.6101);
   graph->SetPoint(159,259,12.6679);
   graph->SetPoint(160,260,12.7263);
   graph->SetPoint(161,261,12.7401);
   graph->SetPoint(162,262,12.7924);
   graph->SetPoint(163,263,12.8447);
   graph->SetPoint(164,264,12.897);
   graph->SetPoint(165,265,12.9493);
   graph->SetPoint(166,266,13.0016);
   graph->SetPoint(167,267,13.054);
   graph->SetPoint(168,268,13.1063);
   graph->SetPoint(169,269,13.1587);
   graph->SetPoint(170,270,13.211);
   graph->SetPoint(171,271,13.2634);
   graph->SetPoint(172,272,13.3157);
   graph->SetPoint(173,273,13.3681);
   graph->SetPoint(174,274,13.4205);
   graph->SetPoint(175,275,13.4728);
   graph->SetPoint(176,276,13.5252);
   graph->SetPoint(177,277,13.5776);
   graph->SetPoint(178,278,13.63);
   graph->SetPoint(179,279,13.6824);
   graph->SetPoint(180,280,13.7347);
   graph->SetPoint(181,281,13.7871);
   graph->SetPoint(182,282,13.8395);
   graph->SetPoint(183,283,13.8919);
   graph->SetPoint(184,284,13.9443);
   graph->SetPoint(185,285,13.9967);
   graph->SetPoint(186,286,14.0491);
   graph->SetPoint(187,287,14.1014);
   graph->SetPoint(188,288,14.1538);
   graph->SetPoint(189,289,14.2062);
   graph->SetPoint(190,290,14.2586);
   graph->SetPoint(191,291,14.3109);
   graph->SetPoint(192,292,14.3633);
   graph->SetPoint(193,293,14.4157);
   graph->SetPoint(194,294,14.468);
   graph->SetPoint(195,295,14.5204);
   graph->SetPoint(196,296,14.5728);
   graph->SetPoint(197,297,14.6251);
   graph->SetPoint(198,298,14.6774);
   graph->SetPoint(199,299,14.7298);
   graph->SetPoint(200,300,14.7821);
   graph->SetPoint(201,301,14.8344);
   graph->SetPoint(202,302,14.8867);
   graph->SetPoint(203,303,14.939);
   graph->SetPoint(204,304,14.9913);
   graph->SetPoint(205,305,15.0436);
   graph->SetPoint(206,306,15.0959);
   graph->SetPoint(207,307,15.1482);
   graph->SetPoint(208,308,15.2004);
   graph->SetPoint(209,309,15.2527);
   graph->SetPoint(210,310,15.3049);
   graph->SetPoint(211,311,15.3572);
   graph->SetPoint(212,312,15.4094);
   graph->SetPoint(213,313,15.4616);
   graph->SetPoint(214,314,15.5138);
   graph->SetPoint(215,315,15.566);
   graph->SetPoint(216,316,15.6181);
   graph->SetPoint(217,317,15.6703);
   graph->SetPoint(218,318,15.7225);
   graph->SetPoint(219,319,15.7746);
   graph->SetPoint(220,320,15.8267);
   graph->SetPoint(221,321,15.8788);
   graph->SetPoint(222,322,15.9309);
   graph->SetPoint(223,323,15.983);
   graph->SetPoint(224,324,16.0351);
   graph->SetPoint(225,325,16.0871);
   graph->SetPoint(226,326,16.1391);
   graph->SetPoint(227,327,16.1911);
   graph->SetPoint(228,328,16.2431);
   graph->SetPoint(229,329,16.2951);
   graph->SetPoint(230,330,16.3471);
   graph->SetPoint(231,331,16.399);
   graph->SetPoint(232,332,16.451);
   graph->SetPoint(233,333,16.5029);
   graph->SetPoint(234,334,16.5548);
   graph->SetPoint(235,335,16.6067);
   graph->SetPoint(236,336,16.6585);
   graph->SetPoint(237,337,16.7104);
   graph->SetPoint(238,338,16.7622);
   graph->SetPoint(239,339,16.814);
   graph->SetPoint(240,340,16.8657);
   graph->SetPoint(241,341,16.9175);
   graph->SetPoint(242,342,16.9692);
   graph->SetPoint(243,343,17.021);
   graph->SetPoint(244,344,17.0726);
   graph->SetPoint(245,345,17.1243);
   graph->SetPoint(246,346,17.176);
   graph->SetPoint(247,347,17.2276);
   graph->SetPoint(248,348,17.2792);
   graph->SetPoint(249,349,17.3308);
   graph->SetPoint(250,350,17.3823);
   graph->SetPoint(251,351,17.4339);
   graph->SetPoint(252,352,17.4854);
   graph->SetPoint(253,353,17.5369);
   graph->SetPoint(254,354,17.5883);
   graph->SetPoint(255,355,17.6398);
   graph->SetPoint(256,356,17.6912);
   graph->SetPoint(257,357,17.7426);
   graph->SetPoint(258,358,17.7939);
   graph->SetPoint(259,359,17.8453);
   graph->SetPoint(260,360,17.8966);
   graph->SetPoint(261,361,17.9478);
   graph->SetPoint(262,362,17.9991);
   graph->SetPoint(263,363,18.0503);
   graph->SetPoint(264,364,18.1015);
   graph->SetPoint(265,365,18.1527);
   graph->SetPoint(266,366,18.2038);
   graph->SetPoint(267,367,18.255);
   graph->SetPoint(268,368,18.306);
   graph->SetPoint(269,369,18.3571);
   graph->SetPoint(270,370,18.4081);
   graph->SetPoint(271,371,18.4591);
   graph->SetPoint(272,372,18.5101);
   graph->SetPoint(273,373,18.561);
   graph->SetPoint(274,374,18.6119);
   graph->SetPoint(275,375,18.6628);
   graph->SetPoint(276,376,18.7137);
   graph->SetPoint(277,377,18.7645);
   graph->SetPoint(278,378,18.8153);
   graph->SetPoint(279,379,18.866);
   graph->SetPoint(280,380,18.9167);
   graph->SetPoint(281,381,18.9674);
   graph->SetPoint(282,382,19.0181);
   graph->SetPoint(283,383,19.0687);
   graph->SetPoint(284,384,19.1193);
   graph->SetPoint(285,385,19.1698);
   graph->SetPoint(286,386,19.2204);
   graph->SetPoint(287,387,19.2709);
   graph->SetPoint(288,388,19.3213);
   graph->SetPoint(289,389,19.3717);
   graph->SetPoint(290,390,19.4221);
   graph->SetPoint(291,391,19.4725);
   graph->SetPoint(292,392,19.5228);
   graph->SetPoint(293,393,19.5731);
   graph->SetPoint(294,394,19.6233);
   graph->SetPoint(295,395,19.6735);
   graph->SetPoint(296,396,19.7237);
   graph->SetPoint(297,397,19.7738);
   graph->SetPoint(298,398,19.8239);
   graph->SetPoint(299,399,19.874);
   graph->SetPoint(300,400,19.924);
   graph->SetPoint(301,401,19.974);
   graph->SetPoint(302,402,20.024);
   graph->SetPoint(303,403,20.0739);
   graph->SetPoint(304,404,20.1238);
   graph->SetPoint(305,405,20.1736);
   graph->SetPoint(306,406,20.2234);
   graph->SetPoint(307,407,20.2732);
   graph->SetPoint(308,408,20.3229);
   graph->SetPoint(309,409,20.3726);
   graph->SetPoint(310,410,20.4222);
   graph->SetPoint(311,411,20.4718);
   graph->SetPoint(312,412,20.5214);
   graph->SetPoint(313,413,20.5709);
   graph->SetPoint(314,414,20.6204);
   graph->SetPoint(315,415,20.6699);
   graph->SetPoint(316,416,20.7193);
   graph->SetPoint(317,417,20.7686);
   graph->SetPoint(318,418,20.818);
   graph->SetPoint(319,419,20.8672);
   graph->SetPoint(320,420,20.9165);
   graph->SetPoint(321,421,20.9657);
   graph->SetPoint(322,422,21.0149);
   graph->SetPoint(323,423,21.064);
   graph->SetPoint(324,424,21.1131);
   graph->SetPoint(325,425,21.1621);
   graph->SetPoint(326,426,21.2111);
   graph->SetPoint(327,427,21.2601);
   graph->SetPoint(328,428,21.309);
   graph->SetPoint(329,429,21.3578);
   graph->SetPoint(330,430,21.4067);
   graph->SetPoint(331,431,21.4555);
   graph->SetPoint(332,432,21.5042);
   graph->SetPoint(333,433,21.5529);
   graph->SetPoint(334,434,21.6016);
   graph->SetPoint(335,435,21.6502);
   graph->SetPoint(336,436,21.6987);
   graph->SetPoint(337,437,21.7473);
   graph->SetPoint(338,438,21.7958);
   graph->SetPoint(339,439,21.8442);
   graph->SetPoint(340,440,21.8926);
   graph->SetPoint(341,441,21.9409);
   graph->SetPoint(342,442,21.9892);
   graph->SetPoint(343,443,22.0375);
   graph->SetPoint(344,444,22.0857);
   graph->SetPoint(345,445,22.1339);
   graph->SetPoint(346,446,22.182);
   graph->SetPoint(347,447,22.2301);
   graph->SetPoint(348,448,22.2782);
   graph->SetPoint(349,449,22.3262);
   graph->SetPoint(350,450,22.3741);
   graph->SetPoint(351,451,22.422);
   graph->SetPoint(352,452,22.4699);
   graph->SetPoint(353,453,22.5177);
   graph->SetPoint(354,454,22.5655);
   graph->SetPoint(355,455,22.6132);
   graph->SetPoint(356,456,22.6609);
   graph->SetPoint(357,457,22.7086);
   graph->SetPoint(358,458,22.7562);
   graph->SetPoint(359,459,22.8037);
   graph->SetPoint(360,460,22.8512);
   graph->SetPoint(361,461,22.8987);
   graph->SetPoint(362,462,22.9461);
   graph->SetPoint(363,463,22.9935);
   graph->SetPoint(364,464,23.0408);
   graph->SetPoint(365,465,23.0881);
   graph->SetPoint(366,466,23.1353);
   graph->SetPoint(367,467,23.1825);
   graph->SetPoint(368,468,23.2297);
   graph->SetPoint(369,469,23.2768);
   graph->SetPoint(370,470,23.3239);
   graph->SetPoint(371,471,23.3709);
   graph->SetPoint(372,472,23.4179);
   graph->SetPoint(373,473,23.4648);
   graph->SetPoint(374,474,23.5117);
   graph->SetPoint(375,475,23.5585);
   graph->SetPoint(376,476,23.6053);
   graph->SetPoint(377,477,23.6521);
   graph->SetPoint(378,478,23.6988);
   graph->SetPoint(379,479,23.7454);
   graph->SetPoint(380,480,23.7921);
   graph->SetPoint(381,481,23.8386);
   graph->SetPoint(382,482,23.8852);
   graph->SetPoint(383,483,23.9317);
   graph->SetPoint(384,484,23.9781);
   graph->SetPoint(385,485,24.0245);
   graph->SetPoint(386,486,24.0709);
   graph->SetPoint(387,487,24.1172);
   graph->SetPoint(388,488,24.1635);
   graph->SetPoint(389,489,24.2097);
   graph->SetPoint(390,490,24.2559);
   graph->SetPoint(391,491,24.302);
   graph->SetPoint(392,492,24.3481);
   graph->SetPoint(393,493,24.3942);
   graph->SetPoint(394,494,24.4402);
   graph->SetPoint(395,495,24.4862);
   graph->SetPoint(396,496,24.5322);
   graph->SetPoint(397,497,24.5781);
   graph->SetPoint(398,498,24.6239);
   graph->SetPoint(399,499,24.6698);
   graph->SetPoint(400,500,24.7155);
   graph->SetPoint(401,501,24.7613);
   graph->SetPoint(402,502,24.807);
   graph->SetPoint(403,503,24.8526);
   graph->SetPoint(404,504,24.8983);
   graph->SetPoint(405,505,24.9439);
   graph->SetPoint(406,506,24.9894);
   graph->SetPoint(407,507,25.0349);
   graph->SetPoint(408,508,25.0804);
   graph->SetPoint(409,509,25.1258);
   graph->SetPoint(410,510,25.1712);
   graph->SetPoint(411,511,25.2166);
   graph->SetPoint(412,512,25.2619);
   graph->SetPoint(413,513,25.3072);
   graph->SetPoint(414,514,25.3525);
   graph->SetPoint(415,515,25.3977);
   graph->SetPoint(416,516,25.4429);
   graph->SetPoint(417,517,25.4881);
   graph->SetPoint(418,518,25.5332);
   graph->SetPoint(419,519,25.5783);
   graph->SetPoint(420,520,25.6233);
   graph->SetPoint(421,521,25.6684);
   graph->SetPoint(422,522,25.7134);
   graph->SetPoint(423,523,25.7583);
   graph->SetPoint(424,524,25.8033);
   graph->SetPoint(425,525,25.8482);
   graph->SetPoint(426,526,25.8931);
   graph->SetPoint(427,527,25.9379);
   graph->SetPoint(428,528,25.9827);
   graph->SetPoint(429,529,26.0275);
   graph->SetPoint(430,530,26.0723);
   graph->SetPoint(431,531,26.117);
   graph->SetPoint(432,532,26.1617);
   graph->SetPoint(433,533,26.2064);
   graph->SetPoint(434,534,26.2511);
   graph->SetPoint(435,535,26.2957);
   graph->SetPoint(436,536,26.3404);
   graph->SetPoint(437,537,26.385);
   graph->SetPoint(438,538,26.4295);
   graph->SetPoint(439,539,26.4741);
   graph->SetPoint(440,540,26.5186);
   graph->SetPoint(441,541,26.5632);
   graph->SetPoint(442,542,26.6077);
   graph->SetPoint(443,543,26.6522);
   graph->SetPoint(444,544,26.6966);
   graph->SetPoint(445,545,26.7411);
   graph->SetPoint(446,546,26.7855);
   graph->SetPoint(447,547,26.8299);
   graph->SetPoint(448,548,26.8743);
   graph->SetPoint(449,549,26.9187);
   graph->SetPoint(450,550,26.9631);
   graph->SetPoint(451,551,27.0075);
   graph->SetPoint(452,552,27.0519);
   graph->SetPoint(453,553,27.0962);
   graph->SetPoint(454,554,27.1406);
   graph->SetPoint(455,555,27.1849);
   graph->SetPoint(456,556,27.2293);
   graph->SetPoint(457,557,27.2736);
   graph->SetPoint(458,558,27.3179);
   graph->SetPoint(459,559,27.3623);
   graph->SetPoint(460,560,27.4066);
   graph->SetPoint(461,561,27.4509);
   graph->SetPoint(462,562,27.4953);
   graph->SetPoint(463,563,27.5396);
   graph->SetPoint(464,564,27.5839);
   graph->SetPoint(465,565,27.6283);
   graph->SetPoint(466,566,27.6726);
   graph->SetPoint(467,567,27.717);
   graph->SetPoint(468,568,27.7614);
   graph->SetPoint(469,569,27.8057);
   graph->SetPoint(470,570,27.8501);
   graph->SetPoint(471,571,27.8945);
   graph->SetPoint(472,572,27.9389);
   graph->SetPoint(473,573,27.9834);
   graph->SetPoint(474,574,28.0278);
   graph->SetPoint(475,575,28.0723);
   graph->SetPoint(476,576,28.1168);
   graph->SetPoint(477,577,28.1613);
   graph->SetPoint(478,578,28.2058);
   graph->SetPoint(479,579,28.2504);
   graph->SetPoint(480,580,28.2949);
   graph->SetPoint(481,581,28.3395);
   graph->SetPoint(482,582,28.3842);
   graph->SetPoint(483,583,28.4289);
   graph->SetPoint(484,584,28.4736);
   graph->SetPoint(485,585,28.5183);
   graph->SetPoint(486,586,28.5631);
   graph->SetPoint(487,587,28.6079);
   graph->SetPoint(488,588,28.6527);
   graph->SetPoint(489,589,28.6976);
   graph->SetPoint(490,590,28.7425);
   graph->SetPoint(491,591,28.7875);
   graph->SetPoint(492,592,28.8325);
   graph->SetPoint(493,593,28.8776);
   graph->SetPoint(494,594,28.9227);
   graph->SetPoint(495,595,28.9679);
   graph->SetPoint(496,596,29.0131);
   graph->SetPoint(497,597,29.0584);
   graph->SetPoint(498,598,29.1038);
   graph->SetPoint(499,599,29.1492);
   graph->SetPoint(500,600,29.1947);
   graph->SetPoint(501,601,29.2402);
   graph->SetPoint(502,602,29.2858);
   graph->SetPoint(503,603,29.3315);
   graph->SetPoint(504,604,29.3772);
   graph->SetPoint(505,605,29.4231);
   graph->SetPoint(506,606,29.469);
   graph->SetPoint(507,607,29.5149);
   graph->SetPoint(508,608,29.561);
   graph->SetPoint(509,609,29.6071);
   graph->SetPoint(510,610,29.6534);
   graph->SetPoint(511,611,29.6997);
   graph->SetPoint(512,612,29.7461);
   graph->SetPoint(513,613,29.7926);
   graph->SetPoint(514,614,29.8392);
   graph->SetPoint(515,615,29.8859);
   graph->SetPoint(516,616,29.9327);
   graph->SetPoint(517,617,29.9796);
   graph->SetPoint(518,618,30.0267);
   graph->SetPoint(519,619,30.0738);
   graph->SetPoint(520,620,30.121);
   graph->SetPoint(521,621,30.1684);
   graph->SetPoint(522,622,30.2159);
   graph->SetPoint(523,623,30.2635);
   graph->SetPoint(524,624,30.3112);
   graph->SetPoint(525,625,30.3591);
   graph->SetPoint(526,626,30.4071);
   graph->SetPoint(527,627,30.4552);
   graph->SetPoint(528,628,30.5035);
   graph->SetPoint(529,629,30.5519);
   graph->SetPoint(530,630,30.6004);
   graph->SetPoint(531,631,30.6491);
   graph->SetPoint(532,632,30.698);
   graph->SetPoint(533,633,30.747);
   graph->SetPoint(534,634,30.7961);
   graph->SetPoint(535,635,30.8455);
   graph->SetPoint(536,636,30.895);
   graph->SetPoint(537,637,30.9446);
   graph->SetPoint(538,638,30.9945);
   graph->SetPoint(539,639,31.0445);
   graph->SetPoint(540,640,31.0947);
   graph->SetPoint(541,641,31.145);
   graph->SetPoint(542,642,31.1956);
   graph->SetPoint(543,643,31.2464);
   graph->SetPoint(544,644,31.2973);
   graph->SetPoint(545,645,31.3485);
   graph->SetPoint(546,646,31.3998);
   graph->SetPoint(547,647,31.4514);
   graph->SetPoint(548,648,31.5032);
   graph->SetPoint(549,649,31.5552);
   graph->SetPoint(550,650,31.6074);
   graph->SetPoint(551,651,31.6599);
   graph->SetPoint(552,652,31.7125);
   graph->SetPoint(553,653,31.7654);
   graph->SetPoint(554,654,31.8186);
   graph->SetPoint(555,655,31.872);
   graph->SetPoint(556,656,31.9256);
   graph->SetPoint(557,657,31.9795);
   graph->SetPoint(558,658,32.0337);
   graph->SetPoint(559,659,32.0881);
   graph->SetPoint(560,660,32.1428);
   graph->SetPoint(561,661,32.1977);
   graph->SetPoint(562,662,32.253);
   graph->SetPoint(563,663,32.3085);
   graph->SetPoint(564,664,32.3643);
   graph->SetPoint(565,665,32.4204);
   graph->SetPoint(566,666,32.4768);
   graph->SetPoint(567,667,32.5335);
   graph->SetPoint(568,668,32.5905);
   graph->SetPoint(569,669,32.6478);
   graph->SetPoint(570,670,32.7054);
   graph->SetPoint(571,671,32.7634);
   graph->SetPoint(572,672,32.8217);
   graph->SetPoint(573,673,32.8803);
   graph->SetPoint(574,674,32.9393);
   graph->SetPoint(575,675,32.9986);
   graph->SetPoint(576,676,33.0583);
   graph->SetPoint(577,677,33.1183);
   graph->SetPoint(578,678,33.1787);
   graph->SetPoint(579,679,33.2395);
   graph->SetPoint(580,680,33.3006);
   graph->SetPoint(581,681,33.3621);
   graph->SetPoint(582,682,33.4241);
   graph->SetPoint(583,683,33.4864);
   graph->SetPoint(584,684,33.5491);
   graph->SetPoint(585,685,33.6122);
   graph->SetPoint(586,686,33.6758);
   graph->SetPoint(587,687,33.7397);
   graph->SetPoint(588,688,33.8041);
   graph->SetPoint(589,689,33.869);
   graph->SetPoint(590,690,33.9342);
   graph->SetPoint(591,691,34);
   graph->SetPoint(592,692,34.0661);
   graph->SetPoint(593,693,34.1328);
   graph->SetPoint(594,694,34.1999);
   graph->SetPoint(595,695,34.2675);
   graph->SetPoint(596,696,34.3356);
   graph->SetPoint(597,697,34.4041);
   graph->SetPoint(598,698,34.4732);
   graph->SetPoint(599,699,34.5428);
   graph->SetPoint(600,700,34.6128);
   graph->SetPoint(601,701,34.6835);
   graph->SetPoint(602,702,34.7546);
   graph->SetPoint(603,703,34.8263);
   graph->SetPoint(604,704,34.8985);
   graph->SetPoint(605,705,34.9713);
   graph->SetPoint(606,706,35.0446);
   graph->SetPoint(607,707,35.1185);
   graph->SetPoint(608,708,35.193);
   graph->SetPoint(609,709,35.2681);
   graph->SetPoint(610,710,35.3437);
   graph->SetPoint(611,711,35.42);
   graph->SetPoint(612,712,35.4969);
   graph->SetPoint(613,713,35.5743);
   graph->SetPoint(614,714,35.6525);
   graph->SetPoint(615,715,35.7312);
   graph->SetPoint(616,716,35.8106);
   graph->SetPoint(617,717,35.8907);
   graph->SetPoint(618,718,35.9714);
   graph->SetPoint(619,719,36.0528);
   graph->SetPoint(620,720,36.1348);
   graph->SetPoint(621,721,36.1249);
   graph->SetPoint(622,722,36.1648);
   graph->SetPoint(623,723,36.2047);
   graph->SetPoint(624,724,36.2447);
   graph->SetPoint(625,725,36.2847);
   graph->SetPoint(626,726,36.3248);
   graph->SetPoint(627,727,36.3649);
   graph->SetPoint(628,728,36.405);
   graph->SetPoint(629,729,36.4452);
   graph->SetPoint(630,730,36.4845);
   graph->SetPoint(631,731,36.5247);
   graph->SetPoint(632,732,36.565);
   graph->SetPoint(633,733,36.6053);
   graph->SetPoint(634,734,36.6456);
   graph->SetPoint(635,735,36.686);
   graph->SetPoint(636,736,36.7264);
   graph->SetPoint(637,737,36.7668);
   graph->SetPoint(638,738,36.8072);
   graph->SetPoint(639,739,36.8477);
   graph->SetPoint(640,740,36.8882);
   graph->SetPoint(641,741,36.9286);
   graph->SetPoint(642,742,36.9691);
   graph->SetPoint(643,743,37.0096);
   graph->SetPoint(644,744,37.0501);
   graph->SetPoint(645,745,37.0906);
   graph->SetPoint(646,746,37.1311);
   graph->SetPoint(647,747,37.1707);
   graph->SetPoint(648,748,37.2112);
   graph->SetPoint(649,749,37.2517);
   graph->SetPoint(650,750,37.2922);
   graph->SetPoint(651,751,37.3326);
   graph->SetPoint(652,752,37.3731);
   graph->SetPoint(653,753,37.4135);
   graph->SetPoint(654,754,37.4539);
   graph->SetPoint(655,755,37.4943);
   graph->SetPoint(656,756,37.5346);
   graph->SetPoint(657,757,37.5749);
   graph->SetPoint(658,758,37.6152);
   graph->SetPoint(659,759,37.6554);
   graph->SetPoint(660,760,37.6955);
   graph->SetPoint(661,761,37.7356);
   graph->SetPoint(662,762,37.7746);
   graph->SetPoint(663,763,37.8146);
   graph->SetPoint(664,764,37.8545);
   graph->SetPoint(665,765,37.8943);
   graph->SetPoint(666,766,37.934);
   graph->SetPoint(667,767,37.9736);
   graph->SetPoint(668,768,38.0131);
   graph->SetPoint(669,769,38.0525);
   graph->SetPoint(670,770,38.0918);
   graph->SetPoint(671,771,38.131);
   graph->SetPoint(672,772,38.17);
   graph->SetPoint(673,773,38.2089);
   graph->SetPoint(674,774,38.2477);
   graph->SetPoint(675,775,38.2851);
   graph->SetPoint(676,776,38.3236);
   graph->SetPoint(677,777,38.3618);
   graph->SetPoint(678,778,38.3999);
   graph->SetPoint(679,779,38.4377);
   graph->SetPoint(680,780,38.4754);
   graph->SetPoint(681,781,38.5128);
   graph->SetPoint(682,782,38.55);
   graph->SetPoint(683,783,38.5869);
   graph->SetPoint(684,784,38.6236);
   graph->SetPoint(685,785,38.6599);
   graph->SetPoint(686,786,38.696);
   graph->SetPoint(687,787,38.7306);
   graph->SetPoint(688,788,38.7661);
   graph->SetPoint(689,789,38.8012);
   graph->SetPoint(690,790,38.836);
   graph->SetPoint(691,791,38.8704);
   graph->SetPoint(692,792,38.9044);
   graph->SetPoint(693,793,38.938);
   graph->SetPoint(694,794,38.9711);
   graph->SetPoint(695,795,39.0038);
   graph->SetPoint(696,796,39.036);
   graph->SetPoint(697,797,39.0677);
   graph->SetPoint(698,798,39.0975);
   graph->SetPoint(699,799,39.1281);
   graph->SetPoint(700,800,39.1581);
   graph->Draw("");

      tex = new TLatex(504.535,16.2473,"H_{SUSY}#rightarrow#tau#tau#rightarrowe#mu/lj/jj");
   tex->SetTextSize(0.035);
   tex->SetLineWidth(2);
   tex->Draw();
   arrow = new TArrow(492.326,16.9116,350,16.9116,0.01,">");
   arrow->SetFillColor(1);
   arrow->SetFillStyle(1001);
   arrow->Draw();

///////////////////////////////////////////////////////////////////////////////////

   // GRAPHS


   // Belluzzi, h->mumu?
   theGraph.Fill(115,40);
   theGraph.Fill(118,29.5);
   theGraph.Fill(123,18);
   theGraph.Fill(124,16.5);
   theGraph.MakeTicks(6.5,11,3,'r');
   theGraph.DrawTicks();
   theGraph.Plot(1,2,0,1);


   theGraph.Fill(124,16.5);
   theGraph.Fill(130,16);
   theGraph.Fill(150,16);
   theGraph.Fill(200,17.5);
   theGraph.Fill(300,28);
   theGraph.Fill(350,37);
   theGraph.Fill(400,47);
   theGraph.MakeTicks(1.1,9,3,'u');
   theGraph.DrawTicks();
   theGraph.Plot(1,2,0,1);
   //text->SetText("H,A #rightarrow #mu#mu, 60 fb^{-1}");
   //text->Draw(250,25,66,0.036,1);

//      tex = new TLatex(312.674,34.317,"H,A #rightarrow #mu#mu, 60 fb^{-1}");
//   tex->SetTextSize(0.036);
//   tex->SetTextAngle(66);
//   tex->Draw();
/*
   // H,A -> tautau -> 2 leptons
   theGraph.Fill(100,16.5);
   theGraph.Fill(120,14.6);
   theGraph.Fill(140,14.0);
   theGraph.Fill(170,14.6);
   theGraph.Fill(200,15.3);
   theGraph.Fill(250,17.4);
   theGraph.Fill(300,23.1);
   theGraph.Fill(350,36.9);
   theGraph.MakeTicks(1.1,9,91,'u');
   theGraph.DrawTicks();
   theGraph.Plot(1,2,0,1);
   // text
   text->SetText("H,A #rightarrow #tau#tau #rightarrow 2 leptons+X");
   text->Draw(300,10,0,0.035,1);
   TArrow* arrow = new TArrow(300,12,260,16,0.01,">");
   arrow->Draw();
*/
   Curve* h2tauemu = new Curve;
   h2tauemu->Fill(100,14.0652);
   h2tauemu->Fill(110,12.5542);
   h2tauemu->Fill(120,11.835);
   h2tauemu->Fill(130,11.7988);
   h2tauemu->Fill(140,12.1862);
   h2tauemu->Fill(150,12.7888);
   h2tauemu->Fill(160,13.5008);
   h2tauemu->Fill(170,14.2795);
   h2tauemu->Fill(180,15.1098);
   h2tauemu->Fill(190,15.9883);
   h2tauemu->Fill(200,16.9177);
   h2tauemu->Fill(210,17.9045);
   h2tauemu->Fill(220,18.9592);
   h2tauemu->Fill(230,20.0971);
   h2tauemu->Fill(240,21.3401);
   h2tauemu->Fill(250,22.7197);
   h2tauemu->Fill(260,24.283);
   h2tauemu->Fill(270,26.1035);
   h2tauemu->Fill(280,28.3036);
   h2tauemu->Fill(290,31.1074);
   h2tauemu->Fill(300,34.9833);

   h2tauemu->MakeTicks(1.1,9,2,'u');
   h2tauemu->DrawTicks();
   h2tauemu->Plot(1,2,0,1);

      tex = new TLatex(321.395,6.68097,"H_{SUSY}#rightarrow#tau#tau#rightarrowe#mu+X");
   tex->SetTextSize(0.035);
   tex->Draw();
   TArrow *arrow = new TArrow(312.674,7.3453,164.419,13.1914,0.01,">");
   arrow->SetFillStyle(1001);
   arrow->Draw();

   Curve* h2taull = new Curve;
   h2taull->Fill(100,16.1049);
   h2taull->Fill(110,15.5754);
   h2taull->Fill(120,15.2152);
   h2taull->Fill(130,15.0007);
   h2taull->Fill(140,14.9146);
   h2taull->Fill(150,14.9435);
   h2taull->Fill(160,15.0768);
   h2taull->Fill(170,15.3058);
//   h2taull->Fill(173,
//   h2taull->Fill(174,
   h2taull->Fill(180,15.6244);
   h2taull->Fill(190,16.0284);
   h2taull->Fill(200,16.5165);
   h2taull->Fill(210,17.0904);
   h2taull->Fill(220,17.7555);
   h2taull->Fill(230,18.5222);
   h2taull->Fill(240,19.4075);
   h2taull->Fill(250,20.4383);
   h2taull->Fill(260,21.6566);
   h2taull->Fill(270,23.1306);
   h2taull->Fill(280,24.9763);
   h2taull->Fill(290,27.409);
   h2taull->Fill(300,30.8818);
   h2taull->MakeTicks(1.1,9,41,'u');
   h2taull->DrawTicks();
   h2taull->Plot(1,2,0,1);

      tex = new TLatex(359.767,9.86974,"H_{SUSY}#rightarrow#tau#tau#rightarrow ll+X");
   tex->SetTextSize(0.035);
   tex->SetLineWidth(2);
   tex->Draw();
   arrow = new TArrow(347.558,10.5341,216.744,16.1144,0.01,">");
   arrow->SetFillStyle(1001);
   arrow->Draw();


   // qqH, H -> tautau -> l + jet (the left one)
   theGraph.Fill(125,50);
   theGraph.Fill(123,30);
   theGraph.Fill(117,10);
   theGraph.Fill(113,9);
   theGraph.Fill(102,8);
   theGraph.MakeTicks(6.5,7,88,'l');
   theGraph.DrawTicks();
   theGraph.Plot(1,2,0,1);

   // text
   text.SetText("qqH, H #rightarrow #tau#tau #rightarrow l + jet");
   text.Draw(108,25.,90,0.028,1);

   Curve* h2taulj = new Curve;
   h2taulj->Fill(100,15.6613);
   h2taulj->Fill(110,14.38);
   h2taulj->Fill(120,13.3873);
   h2taulj->Fill(130,12.6188);
   h2taulj->Fill(140,12.0286);
   h2taulj->Fill(150,11.5838);
   h2taulj->Fill(160,11.261);
   h2taulj->Fill(170,11.0437);
   h2taulj->Fill(180,10.9209);
   h2taulj->Fill(190,10.8852);
   h2taulj->Fill(200,10.9327);
   h2taulj->Fill(210,11.0622);
   h2taulj->Fill(220,11.2747);
   h2taulj->Fill(230,11.5736);
   h2taulj->Fill(240,11.9716);
   h2taulj->Fill(250,12.502);
   h2taulj->Fill(260,13.0953);
   h2taulj->Fill(270,13.7348);
   h2taulj->Fill(280,14.3492);
   h2taulj->Fill(290,14.9781);
   h2taulj->Fill(300,15.6215);
   h2taulj->Fill(350,19.0587);
   h2taulj->Fill(400,22.8723);
   h2taulj->Fill(450,27.0775);
   h2taulj->Fill(500,31.6919);
   h2taulj->Fill(550,36.7392);
   h2taulj->Fill(600,42.2639);
   h2taulj->Fill(650,48.3645);
   h2taulj->Fill(700,55.2604);
   h2taulj->MakeTicks(0.7,9,69,'u');
   h2taulj->DrawTicks();
   h2taulj->Plot(1,2,0,1);


   // Excluded by LEP (read from file)
   Int_t i, w;
   char* name = "matbmax2.dat";  // file to be read
   float lepx[100];
   float lepy[100];
   // read file
   ifstream file(name,ios::in);
   if(!file) {cout << "Error reading file " << name << endl; exit(0);}
   i=0;
   w=1;
   while(!file.eof()) {
     if(w==1) {file >> lepx[i]; w=0;}
     else {file >> lepy[i]; w=1; i++;}
   }
   // fill excluded area
   LEPgraph = new TGraph(i,lepx,lepy);
   LEPgraph->SetLineStyle(1);
   LEPgraph->SetLineColor(1);
   LEPgraph->SetFillColor(15);
   LEPgraph->SetFillStyle(3001);
   LEPgraph->SetLineWidth(1);
   LEPgraph->Draw("F");
   // LEPgraph->Draw("C"); // not quite working
   // text
   text.SetText("Excluded by LEP");
   text.Draw(140,1,0,0.03,1);


   // Graph between mu 200 and 500
   theGraph.Fill(200,18.2);
   theGraph.Fill(500,23);
   theGraph.Fill(800,35);
   theGraph.MakeTicks(0.7,9,4,'u');
   theGraph.DrawTicks();
   theGraph.Plot(1,2,0,1);


   // mu = -200 GeV/c^2
   theGraph.Fill(200,19.2);
   theGraph.Fill(500,25.5);
   theGraph.Fill(800,38.2);
   theGraph.Plot(3,3,0,1);
   // text
   text.SetText("#mu = -200 GeV/c^{2}");
   text.Draw(400,23.5,20,0.03,1);
   text.SetText("#mu = 500 GeV/c^{2}");
   text.Draw(537.674,19.7018,20,0.03,1);

   // mu = 500 GeV/c^2
   // H,A -> tautau -> 2 jets + X, 60 fb^-1
   theGraph.Fill(200,17.65);
   theGraph.Fill(500,20.5);
   theGraph.Fill(800,31.6);
   theGraph.Plot(2,3,0,1);

/*
   // H,A -> tautau -> l + jet + X
   theGraph.Fill(140,9.1);
   theGraph.Fill(150,9);
   theGraph.Fill(200,10);
   theGraph.Fill(300,15);
   theGraph.Fill(350,18);
   theGraph.MakeTicks(0.7,9,69,'u');
   theGraph.DrawTicks();
   theGraph.Plot(1,2,0,1);
*/

   tex = new TLatex(398.14,12.9256,
         "H_{SUSY}#rightarrow#tau#tau#rightarrow 2 jets + X, 60 fb^{-1}");
   tex->SetTextSize(0.035);
   tex->Draw();
   tex = new TLatex(284.767,3.75793,
         "H_{SUSY}#rightarrow#tau#tau#rightarrowlepton + jet + X");
   tex->SetTextSize(0.035);
   tex->Draw();

   arrow = new TArrow(277.791,4.95372,167.907,10.9327,0.01,">");
   arrow->SetFillStyle(1001);
   arrow->Draw();
   arrow = new TArrow(426.047,15.4501,450.465,21.2962,0.01,">");
   arrow->SetFillStyle(1001);
   arrow->Draw();


   /*
   legend = new TLegend(0.4,0.6,0.89,0.89,"CMS, 30 fb^{-1}, no k-factors");
   legend->AddEntry(H_WW_lnujj->GetGraph(), "qqH, H#rightarrowWW#rightarrowl#nujj", "P");
   legend->AddEntry(H_ZZ_llnunu->GetGraph(), "qqH, H#rightarrowZZ#rightarrowll#nu#nu", "P");
   legend->AddEntry(H_WW_llnunu->GetGraph(), "H#rightarrowWW*#rightarrowll#nu#nu", "P");
   legend->AddEntry(H_ZZ_4l->GetGraph(), "H#rightarrowZZ,ZZ*#rightarrow4 leptons", "P");
   legend->AddEntry(H_WWgagatautau->GetGraph(), "qqH, H#rightarrowWW*,#gamma#gamma,#tau#tau", "P");
   legend->AddEntry(H_gaga->GetGraph(), "H#rightarrow#gamma#gamma inclusive", "P");
   legend->AddEntry(H_bb->GetGraph(), "ttH,WH,H#rightarrowbb", "P");
   legend->AddEntry(summa->GetGraph(), "Total significance", "L");
   legend->Draw();
   */


   // some texts
   text.SetText("CMS, 30 fb^{-1}");
   text.Draw(500,45,0,0.045,1);

   text.SetText("#mu = 300 GeV/C^{2}, M_{2} = 200 GeV/c^{2}");
   text.Draw(410,42,0,0.03,1);

   text.SetText("A_{t} = #sqrt{6} TeV/c^{2}, M_{SUSY} = 1 TeV/c^{2}");
   text.Draw(410,39,0,0.03,1);

      tex = new TLatex(312.674,34.317,"H,A #rightarrow #mu#mu, 60 fb^{-1}");
   tex->SetTextSize(0.036);
   tex->SetTextAngle(66);
   tex->Draw();

   window->Modified();
}


==> discovery_hplus.C <==
// last modified Dec 10 2003/SL

class Curve{

  // At the moment, the drawing methods always reset graph
  // points, so use any tick functions before drawing

public:

  void Curve() {
    i=0;
    j=0;
    dir='u';
    color=1;
    width=8;
  }

  // Add point to graph (xnew, ynew)
  void Fill(Float_t xnew, Float_t ynew){
    if(i > 50) i = 0;
    x[i]  = xnew;
    y[i] = ynew;
    i++;
  };

  // Quick plot (use this before ticks!)
  void Plot(){
    if( i > 0 ){
      graph = new TGraph(i,x,y);
      graph->SetLineWidth(2);
      graph->SetMarkerStyle(20);
      graph->DrawClone("CP");
      i = 0;
    };
  }; 

  // Plot with options
  // marker 0 -> no marker (use this before ticks!)
  void Plot(Style_t lineStyle, Width_t lineWidth, Marker_t marker, Color_t color){
    if( i > 0 ){
      graph = new TGraph(i,x,y);
      graph->SetLineStyle(lineStyle);
      graph->SetLineWidth(lineWidth);
      graph->SetMarkerStyle(marker);
      graph->SetLineColor(color);
      graph->SetMarkerColor(color);
      if( marker > 0) {
        graph->DrawClone("CP");
        }else{ 
        graph->DrawClone("C");
	};
      i = 0;
    };
  };

  // Make ticks from graph coordinates
  //
  // parameters:
  //
  // center     distance from curve
  // width      width in pixel units
  // color      color
  // dir        (r)ight, (l)eft, (u)p, or (d)own
  void MakeTicks(Float_t center, Width_t new_width, Color_t new_color, char new_dir) {
    width = new_width;
    color = new_color;
    dir = new_dir;
    Int_t t;
    Int_t temp = j;
    if(i>0) {
      for(t=0;t<i;t++) {
	if(dir=='d') {ticks_x[t+temp] = x[t]; ticks_y[t+temp] = y[t] - center; j++;}
	if(dir=='u') {ticks_x[t+temp] = x[t]; ticks_y[t+temp] = y[t] + center; j++;}
	if(dir=='r') {ticks_x[t+temp] = x[t] + center; ticks_y[t+temp] = y[t]; j++;}
	if(dir=='l') {ticks_x[t+temp] = x[t] - center; ticks_y[t+temp] = y[t]; j++;}
      };
    };
  };

  // Add point (xnew, ynew) to ticks
  // Especially helpful in case ROOT forgets a point on the axis boundary
  void FillTicks(Float_t xnew, Float_t ynew) {
    ticks_x[j] = xnew;
    ticks_y[j] = ynew;
    j++;
  };

  // Draw ticks. Do this before plotting the graph itself.
  void DrawTicks() {
    TGraph* ticks;
    ticks = new TGraph(j, ticks_x, ticks_y);
    ticks->SetLineStyle(1);
    ticks->SetLineColor(color);
    ticks->SetLineWidth(width);
    ticks->Draw("C");
    j = 0;
  };

  /*
  // Another way to draw ticks, using a filled TPolyLine.
  void DrawTicks2(Float_t width, Style_t style, Color_t color) {
    Int_t ind[50];
    TPolyLine* ticks;

    TMath::Sort(i,x,ind,false); // sort in ascending order
    for(j=0;j<i;j++) {
      ticks_x[j] = x[ind[j]];
      ticks_y[j] = y[ind[j]];
    };
    for(j=0;j<i;j++) {
      ticks_x[i+j] = x[i-j-1];
      ticks_y[i+j] = y[i-j-1] + width;
    };
    ticks_x[2*i] = ticks_x[0];
    ticks_y[2*i] = ticks_y[0];

    ticks = new TPolyLine(2*i+1, ticks_x, ticks_y);
    ticks->SetFillStyle(style);
    ticks->SetFillColor(color);
    ticks->Draw("f");
  };
  */

  // Returns the TGraph of this Curve, e.g. for drawing the legend
  TGraph* GetTGraph() {
    return graph;
  };

private:
  Int_t i = 0; // number of points in x, y
  Int_t j = 0; // number of points in ticks_x, ticks_y
  Float_t x[50]; // points of graph, x
  Float_t y[50]; // points of graph, y
  Float_t ticks_x[100]; // same for ticks
  Float_t ticks_y[100];
  TGraph* graph;
  Width_t width; // tick width
  Color_t color; // tick color
  char dir; // tick direction
};


class Text{
public:

  void SetText(const char* newtext) {
    text = new TLatex(0,0,newtext);
  };

  void Draw(Double_t x, Double_t y, Double_t angle, Double_t size, Color_t color){
    text->SetX(x);
    text->SetY(y);
    text->SetTextAngle(angle);
    text->SetTextSize(size);
    text->SetTextColor(color);

    text->SetLineWidth(1);

    text->Draw();
  };

private:
  TLatex* text;
};


int discovery_hplus() {


   gROOT->Reset();

   Curve graph;
   Text text;
   TGraph* LEPgraph;

   TCanvas* window = new TCanvas("window","",520,500);

   // window->SetLogy();
   window->cd();
   window->SetFillColor(0);
   window->SetFrameFillColor(0);
   window->SetBorderMode(0);

   // Axis dimensions
   Float_t xmin = 70;
   Float_t xmax = 550;
   Float_t ymin = 0.33;
   Float_t ymax = 50.5;
   hframe = new TH2F("hframe","",2,xmin,xmax,2,ymin,ymax);

   // Axis titles
   hframe->SetXTitle("m_{A}(GeV/c^{2})");
   hframe->GetXaxis()->SetLabelSize(0.028);
   //   hframe->SetTitleSize(0.04,"X");
   hframe->GetXaxis()->SetTitleOffset(1);
   hframe->SetYTitle("tan#beta");
   hframe->GetYaxis()->SetLabelSize(0.033);
   hframe->GetXaxis()->SetLabelSize(0.035);
   hframe->GetYaxis()->SetLabelOffset(0.01);
   hframe->SetStats(0);
   hframe->Draw();

   // right and upper axis
   TGaxis* oikea = new TGaxis(xmax,ymin,xmax,ymax,ymin,ymax,510,"+UB");
   oikea->ImportAxisAttributes(hframe->GetYaxis());
   oikea->SetTitle();
   oikea->Draw();
   TGaxis* yla = new TGaxis(xmin,ymax,xmax,ymax,xmin,xmax,510,"-UB");
   yla->ImportAxisAttributes(hframe->GetYaxis());
   yla->SetTitle();
   yla->Draw();

   // some texts
   text.SetText("CMS, 30 fb^{-1}");
   text.Draw(330,18,0,0.045,1);

   text.SetText("#mu = -200 GeV/c^{2}, M_{2} = 200 GeV/c^{2}");
   text.Draw(260,14,0,0.033,1);

   text.SetText("A_{t} = #sqrt{6} TeV/c^{2}, M_{SUSY} = 1 TeV/c^{2}");
   text.Draw(265,10,0,0.035,1);


   // GRAPHS

  // Plehn cross sections, Hdecay BR
  //  Poisson stat., June 2003
   graph.Fill(183,21);
   graph.Fill(392,32);
   graph.Fill(540,48);
   graph.MakeTicks(0.6,10,3,'u');
   graph.DrawTicks();
   graph.Plot(1,2,0,1);

//   text->SetText("tH^{#pm}, H^{#pm} #rightarrow #tau#nu_{#nu}");
//   text->Draw(365,32,41,0.04,1);

      tex = new TLatex(365,32,"tH^{#pm}, H^{#pm} #rightarrow #tau#nu_{#tau}");
   tex->SetTextSize(0.04);
   tex->SetTextAngle(41);
   tex->Draw();


   // Hplus in qq -> hplus
   graph.Fill(200,15);
   graph.Fill(250,32);
   graph.Fill(300,43);
   graph.Fill(320,48);
   graph.MakeTicks(1.3,10,91,'u');
   graph.DrawTicks();
   graph.Plot(1,2,0,1);
   // text
//   text->SetText("q#bar{q}' #rightarrow H^{#pm} #rightarrow #tau#nu_{#nu}");
//   text->Draw(190,17,72,0.04,1);

      tex = new
TLatex(221.628,30.7296,"q#bar{q}' #rightarrow H^{#pm} #rightarrow #tau#nu_{#tau}");
   tex->SetTextSize(0.04);
   tex->SetTextAngle(62.374);
   tex->Draw();

/*
   // Hplus -> tb, cross sections corrected for Plehn, 26.6.2003
  // corrected 28.10.2003
   graph.Fill(200,41.08);
   graph.Fill(250,33.2);
   graph.Fill(300,35.3);
   graph.Fill(350,42.8);
   graph.Fill(400,49.6);
//   graph.Fill(443,48.7);
   graph.MakeTicks(0.8,9,65,'u');
   graph.DrawTicks();
   graph.Plot(1,2,0,1);
   // text
   text->SetText("tH^{#pm}, H^{#pm} #rightarrow tb");
   text->Draw(295,37,54,0.04,1);
*/


   // tt, H+ -> tau+nu
   graph.Fill(145,1);
   graph.Fill(138.88,2);
   graph.Fill(129,4);
   graph.Fill(121,7);
   graph.Fill(120,8);
   graph.Fill(123.,10);
   graph.Fill(135.,20);
   graph.Fill(140.,40);
   graph.Fill(141.2,50);
   graph.MakeTicks(5.,10,69,'l');
   graph.DrawTicks();
   graph.Plot(1,2,0,1);
   // text
   text.SetText("tt, H^{#pm} #rightarrow #tau#nu_{#nu}");
   text.Draw(115,20,90,0.04,1);
//   TArrow* arrow = new TArrow(300,12,260,16,0.01,">");
//   arrow->Draw();


   // Excluded by LEP (read from file)
   Int_t i, w;
   char* name = "matbmax2.dat";  // file to be read
   float lepx[100];
   float lepy[100];
   // read file
   ifstream file(name,ios::in);
   if(!file) {cout << "Error reading file " << name << endl; exit(0);}
   i=0;
   w=1;
   while(!file.eof()) {
     if(w==1) {file >> lepx[i]; w=0;}
     else {file >> lepy[i]; w=1; i++;}
   }
   // fill excluded area
   LEPgraph = new TGraph(i,lepx,lepy);
   LEPgraph->SetLineStyle(1);
   LEPgraph->SetLineColor(1);
   LEPgraph->SetFillColor(25);
   LEPgraph->SetFillStyle(3001);
   LEPgraph->SetLineWidth(1);
   LEPgraph->Draw("F");
//    LEPgraph->Draw("C"); // not quite working
   // text
   text.SetText("Excluded by LEP");
   text.Draw(140,1,0,0.03,1);


   /*
   legend = new TLegend(0.4,0.6,0.89,0.89,"CMS, 30 fb^{-1}, no k-factors");
   legend->AddEntry(H_WW_lnujj->GetGraph(), "qqH, H#rightarrowWW#rightarrowl#nujj", "P");
   legend->AddEntry(H_ZZ_llnunu->GetGraph(), "qqH, H#rightarrowZZ#rightarrowll#nu#nu", "P");
   legend->AddEntry(H_WW_llnunu->GetGraph(), "H#rightarrowWW*#rightarrowll#nu#nu", "P");
   legend->AddEntry(H_ZZ_4l->GetGraph(), "H#rightarrowZZ,ZZ*#rightarrow4 leptons", "P");
   legend->AddEntry(H_WWgagatautau->GetGraph(), "qqH, H#rightarrowWW*,#gamma#gamma,#tau#tau", "P");
   legend->AddEntry(H_gaga->GetGraph(), "H#rightarrow#gamma#gamma inclusive", "P");
   legend->AddEntry(H_bb->GetGraph(), "ttH,WH,H#rightarrowbb", "P");
   legend->AddEntry(summa->GetGraph(), "Total significance", "L");
   legend->Draw();
   */


   window->Modified();
}


==> dtanb_mAtanb_emu_lj_jj_30fb.C <==
{
//=========Macro generated from canvas: dtanb_mAtanb_emu_lj_jj_30fb/
//=========  (Wed Jan 28 09:18:46 2004) by ROOT version3.10/02
   TCanvas *dtanb_mAtanb_emu_lj_jj_30fb = new TCanvas("dtanb_mAtanb_emu_lj_jj_30fb", "",508,476,500,500);
   dtanb_mAtanb_emu_lj_jj_30fb->Range(-112.5,-7.625,1012.5,78.625);
   dtanb_mAtanb_emu_lj_jj_30fb->SetFillColor(0);
   dtanb_mAtanb_emu_lj_jj_30fb->SetBorderMode(0);
   dtanb_mAtanb_emu_lj_jj_30fb->SetBorderSize(2);
   
   TH1 *frame = new TH2F("frame","",2,0,900,2,1,70);
   frame->SetStats(0);
   frame->GetXaxis()->SetTitle("m_{A}(GeV/c^{2})");
   frame->GetXaxis()->SetLabelSize(0.03);
   frame->GetXaxis()->SetTitleOffset(1.2);
   frame->GetYaxis()->SetTitle("tan#beta");
   frame->GetYaxis()->SetNoExponent();
   frame->GetYaxis()->SetLabelSize(0.03);
   frame->GetYaxis()->SetTitleOffset(1.2);
   frame->Draw("");
   
   TGraph *graph = new TGraph(701);
   graph->SetName("Graph");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);
   graph->SetLineColor(7);
   graph->SetLineWidth(3);
   graph->SetPoint(0,100,12.1699);
   graph->SetPoint(1,101,12.0131);
   graph->SetPoint(2,102,11.8628);
   graph->SetPoint(3,103,11.7191);
   graph->SetPoint(4,104,11.5819);
   graph->SetPoint(5,105,11.4511);
   graph->SetPoint(6,106,11.3267);
   graph->SetPoint(7,107,11.2087);
   graph->SetPoint(8,108,11.0969);
   graph->SetPoint(9,109,10.9913);
   graph->SetPoint(10,110,10.8916);
   graph->SetPoint(11,111,10.7978);
   graph->SetPoint(12,112,10.7098);
   graph->SetPoint(13,113,10.6273);
   graph->SetPoint(14,114,10.5503);
   graph->SetPoint(15,115,10.4784);
   graph->SetPoint(16,116,10.4116);
   graph->SetPoint(17,117,10.3497);
   graph->SetPoint(18,118,10.2924);
   graph->SetPoint(19,119,10.2395);
   graph->SetPoint(20,120,10.1908);
   graph->SetPoint(21,121,10.1462);
   graph->SetPoint(22,122,10.1054);
   graph->SetPoint(23,123,10.0683);
   graph->SetPoint(24,124,10.0346);
   graph->SetPoint(25,125,10.0042);
   graph->SetPoint(26,126,9.97682);
   graph->SetPoint(27,127,9.95235);
   graph->SetPoint(28,128,9.9306);
   graph->SetPoint(29,129,9.91141);
   graph->SetPoint(30,130,9.89463);
   graph->SetPoint(31,131,9.8801);
   graph->SetPoint(32,132,9.86768);
   graph->SetPoint(33,133,9.85726);
   graph->SetPoint(34,134,9.84869);
   graph->SetPoint(35,135,9.84186);
   graph->SetPoint(36,136,9.83667);
   graph->SetPoint(37,137,9.83302);
   graph->SetPoint(38,138,9.8308);
   graph->SetPoint(39,139,9.82994);
   graph->SetPoint(40,140,9.83034);
   graph->SetPoint(41,141,9.83193);
   graph->SetPoint(42,142,9.83466);
   graph->SetPoint(43,143,9.83844);
   graph->SetPoint(44,144,9.84322);
   graph->SetPoint(45,145,9.84894);
   graph->SetPoint(46,146,9.85557);
   graph->SetPoint(47,147,9.86304);
   graph->SetPoint(48,148,9.87132);
   graph->SetPoint(49,149,9.88037);
   graph->SetPoint(50,150,9.89016);
   graph->SetPoint(51,151,9.90065);
   graph->SetPoint(52,152,9.91181);
   graph->SetPoint(53,153,9.92362);
   graph->SetPoint(54,154,9.93605);
   graph->SetPoint(55,155,9.94908);
   graph->SetPoint(56,156,9.9627);
   graph->SetPoint(57,157,9.97688);
   graph->SetPoint(58,158,9.9916);
   graph->SetPoint(59,159,10.0069);
   graph->SetPoint(60,160,10.0226);
   graph->SetPoint(61,161,10.0389);
   graph->SetPoint(62,162,10.0557);
   graph->SetPoint(63,163,10.073);
   graph->SetPoint(64,164,10.0908);
   graph->SetPoint(65,165,10.109);
   graph->SetPoint(66,166,10.1277);
   graph->SetPoint(67,167,10.1469);
   graph->SetPoint(68,168,10.1665);
   graph->SetPoint(69,169,10.1866);
   graph->SetPoint(70,170,10.2071);
   graph->SetPoint(71,171,10.2281);
   graph->SetPoint(72,172,10.2495);
   graph->SetPoint(73,173,10.2713);
   graph->SetPoint(74,174,10.2937);
   graph->SetPoint(75,175,10.3164);
   graph->SetPoint(76,176,10.3396);
   graph->SetPoint(77,177,10.3633);
   graph->SetPoint(78,178,10.3873);
   graph->SetPoint(79,179,10.4119);
   graph->SetPoint(80,180,10.4369);
   graph->SetPoint(81,181,10.5586);
   graph->SetPoint(82,182,10.5613);
   graph->SetPoint(83,183,10.5649);
   graph->SetPoint(84,184,10.5693);
   graph->SetPoint(85,185,10.5744);
   graph->SetPoint(86,186,10.5803);
   graph->SetPoint(87,187,10.587);
   graph->SetPoint(88,188,10.5945);
   graph->SetPoint(89,189,10.6027);
   graph->SetPoint(90,190,10.6118);
   graph->SetPoint(91,191,10.6216);
   graph->SetPoint(92,192,10.6321);
   graph->SetPoint(93,193,10.6435);
   graph->SetPoint(94,194,10.6556);
   graph->SetPoint(95,195,10.6684);
   graph->SetPoint(96,196,10.6821);
   graph->SetPoint(97,197,10.6965);
   graph->SetPoint(98,198,10.7117);
   graph->SetPoint(99,199,10.7277);
   graph->SetPoint(100,200,10.4035);
   graph->SetPoint(101,201,10.421);
   graph->SetPoint(102,202,10.4392);
   graph->SetPoint(103,203,10.4581);
   graph->SetPoint(104,204,10.4776);
   graph->SetPoint(105,205,10.4978);
   graph->SetPoint(106,206,10.5187);
   graph->SetPoint(107,207,10.5402);
   graph->SetPoint(108,208,10.5624);
   graph->SetPoint(109,209,10.5853);
   graph->SetPoint(110,210,10.6089);
   graph->SetPoint(111,211,10.6331);
   graph->SetPoint(112,212,10.6581);
   graph->SetPoint(113,213,10.6837);
   graph->SetPoint(114,214,10.71);
   graph->SetPoint(115,215,10.7371);
   graph->SetPoint(116,216,10.7648);
   graph->SetPoint(117,217,10.7933);
   graph->SetPoint(118,218,10.8224);
   graph->SetPoint(119,219,10.8523);
   graph->SetPoint(120,220,10.8829);
   graph->SetPoint(121,221,10.9142);
   graph->SetPoint(122,222,10.9462);
   graph->SetPoint(123,223,10.979);
   graph->SetPoint(124,224,11.0126);
   graph->SetPoint(125,225,11.0468);
   graph->SetPoint(126,226,11.0819);
   graph->SetPoint(127,227,11.1176);
   graph->SetPoint(128,228,11.1542);
   graph->SetPoint(129,229,11.1915);
   graph->SetPoint(130,230,11.2296);
   graph->SetPoint(131,231,11.2684);
   graph->SetPoint(132,232,11.3081);
   graph->SetPoint(133,233,11.3485);
   graph->SetPoint(134,234,11.3898);
   graph->SetPoint(135,235,11.4318);
   graph->SetPoint(136,236,11.4747);
   graph->SetPoint(137,237,11.5183);
   graph->SetPoint(138,238,11.5628);
   graph->SetPoint(139,239,11.6081);
   graph->SetPoint(140,240,11.6497);
   graph->SetPoint(141,241,11.6992);
   graph->SetPoint(142,242,11.7491);
   graph->SetPoint(143,243,11.7995);
   graph->SetPoint(144,244,11.8503);
   graph->SetPoint(145,245,11.9015);
   graph->SetPoint(146,246,11.9532);
   graph->SetPoint(147,247,12.0054);
   graph->SetPoint(148,248,12.058);
   graph->SetPoint(149,249,12.1111);
   graph->SetPoint(150,250,12.1646);
   graph->SetPoint(151,251,12.2186);
   graph->SetPoint(152,252,12.2731);
   graph->SetPoint(153,253,12.3281);
   graph->SetPoint(154,254,12.3835);
   graph->SetPoint(155,255,12.4394);
   graph->SetPoint(156,256,12.4958);
   graph->SetPoint(157,257,12.5527);
   graph->SetPoint(158,258,12.6101);
   graph->SetPoint(159,259,12.6679);
   graph->SetPoint(160,260,12.7263);
   graph->SetPoint(161,261,12.7401);
   graph->SetPoint(162,262,12.7924);
   graph->SetPoint(163,263,12.8447);
   graph->SetPoint(164,264,12.897);
   graph->SetPoint(165,265,12.9493);
   graph->SetPoint(166,266,13.0016);
   graph->SetPoint(167,267,13.054);
   graph->SetPoint(168,268,13.1063);
   graph->SetPoint(169,269,13.1587);
   graph->SetPoint(170,270,13.211);
   graph->SetPoint(171,271,13.2634);
   graph->SetPoint(172,272,13.3157);
   graph->SetPoint(173,273,13.3681);
   graph->SetPoint(174,274,13.4205);
   graph->SetPoint(175,275,13.4728);
   graph->SetPoint(176,276,13.5252);
   graph->SetPoint(177,277,13.5776);
   graph->SetPoint(178,278,13.63);
   graph->SetPoint(179,279,13.6824);
   graph->SetPoint(180,280,13.7347);
   graph->SetPoint(181,281,13.7871);
   graph->SetPoint(182,282,13.8395);
   graph->SetPoint(183,283,13.8919);
   graph->SetPoint(184,284,13.9443);
   graph->SetPoint(185,285,13.9967);
   graph->SetPoint(186,286,14.0491);
   graph->SetPoint(187,287,14.1014);
   graph->SetPoint(188,288,14.1538);
   graph->SetPoint(189,289,14.2062);
   graph->SetPoint(190,290,14.2586);
   graph->SetPoint(191,291,14.3109);
   graph->SetPoint(192,292,14.3633);
   graph->SetPoint(193,293,14.4157);
   graph->SetPoint(194,294,14.468);
   graph->SetPoint(195,295,14.5204);
   graph->SetPoint(196,296,14.5728);
   graph->SetPoint(197,297,14.6251);
   graph->SetPoint(198,298,14.6774);
   graph->SetPoint(199,299,14.7298);
   graph->SetPoint(200,300,14.7821);
   graph->SetPoint(201,301,14.8344);
   graph->SetPoint(202,302,14.8867);
   graph->SetPoint(203,303,14.939);
   graph->SetPoint(204,304,14.9913);
   graph->SetPoint(205,305,15.0436);
   graph->SetPoint(206,306,15.0959);
   graph->SetPoint(207,307,15.1482);
   graph->SetPoint(208,308,15.2004);
   graph->SetPoint(209,309,15.2527);
   graph->SetPoint(210,310,15.3049);
   graph->SetPoint(211,311,15.3572);
   graph->SetPoint(212,312,15.4094);
   graph->SetPoint(213,313,15.4616);
   graph->SetPoint(214,314,15.5138);
   graph->SetPoint(215,315,15.566);
   graph->SetPoint(216,316,15.6181);
   graph->SetPoint(217,317,15.6703);
   graph->SetPoint(218,318,15.7225);
   graph->SetPoint(219,319,15.7746);
   graph->SetPoint(220,320,15.8267);
   graph->SetPoint(221,321,15.8788);
   graph->SetPoint(222,322,15.9309);
   graph->SetPoint(223,323,15.983);
   graph->SetPoint(224,324,16.0351);
   graph->SetPoint(225,325,16.0871);
   graph->SetPoint(226,326,16.1391);
   graph->SetPoint(227,327,16.1911);
   graph->SetPoint(228,328,16.2431);
   graph->SetPoint(229,329,16.2951);
   graph->SetPoint(230,330,16.3471);
   graph->SetPoint(231,331,16.399);
   graph->SetPoint(232,332,16.451);
   graph->SetPoint(233,333,16.5029);
   graph->SetPoint(234,334,16.5548);
   graph->SetPoint(235,335,16.6067);
   graph->SetPoint(236,336,16.6585);
   graph->SetPoint(237,337,16.7104);
   graph->SetPoint(238,338,16.7622);
   graph->SetPoint(239,339,16.814);
   graph->SetPoint(240,340,16.8657);
   graph->SetPoint(241,341,16.9175);
   graph->SetPoint(242,342,16.9692);
   graph->SetPoint(243,343,17.021);
   graph->SetPoint(244,344,17.0726);
   graph->SetPoint(245,345,17.1243);
   graph->SetPoint(246,346,17.176);
   graph->SetPoint(247,347,17.2276);
   graph->SetPoint(248,348,17.2792);
   graph->SetPoint(249,349,17.3308);
   graph->SetPoint(250,350,17.3823);
   graph->SetPoint(251,351,17.4339);
   graph->SetPoint(252,352,17.4854);
   graph->SetPoint(253,353,17.5369);
   graph->SetPoint(254,354,17.5883);
   graph->SetPoint(255,355,17.6398);
   graph->SetPoint(256,356,17.6912);
   graph->SetPoint(257,357,17.7426);
   graph->SetPoint(258,358,17.7939);
   graph->SetPoint(259,359,17.8453);
   graph->SetPoint(260,360,17.8966);
   graph->SetPoint(261,361,17.9478);
   graph->SetPoint(262,362,17.9991);
   graph->SetPoint(263,363,18.0503);
   graph->SetPoint(264,364,18.1015);
   graph->SetPoint(265,365,18.1527);
   graph->SetPoint(266,366,18.2038);
   graph->SetPoint(267,367,18.255);
   graph->SetPoint(268,368,18.306);
   graph->SetPoint(269,369,18.3571);
   graph->SetPoint(270,370,18.4081);
   graph->SetPoint(271,371,18.4591);
   graph->SetPoint(272,372,18.5101);
   graph->SetPoint(273,373,18.561);
   graph->SetPoint(274,374,18.6119);
   graph->SetPoint(275,375,18.6628);
   graph->SetPoint(276,376,18.7137);
   graph->SetPoint(277,377,18.7645);
   graph->SetPoint(278,378,18.8153);
   graph->SetPoint(279,379,18.866);
   graph->SetPoint(280,380,18.9167);
   graph->SetPoint(281,381,18.9674);
   graph->SetPoint(282,382,19.0181);
   graph->SetPoint(283,383,19.0687);
   graph->SetPoint(284,384,19.1193);
   graph->SetPoint(285,385,19.1698);
   graph->SetPoint(286,386,19.2204);
   graph->SetPoint(287,387,19.2709);
   graph->SetPoint(288,388,19.3213);
   graph->SetPoint(289,389,19.3717);
   graph->SetPoint(290,390,19.4221);
   graph->SetPoint(291,391,19.4725);
   graph->SetPoint(292,392,19.5228);
   graph->SetPoint(293,393,19.5731);
   graph->SetPoint(294,394,19.6233);
   graph->SetPoint(295,395,19.6735);
   graph->SetPoint(296,396,19.7237);
   graph->SetPoint(297,397,19.7738);
   graph->SetPoint(298,398,19.8239);
   graph->SetPoint(299,399,19.874);
   graph->SetPoint(300,400,19.924);
   graph->SetPoint(301,401,19.974);
   graph->SetPoint(302,402,20.024);
   graph->SetPoint(303,403,20.0739);
   graph->SetPoint(304,404,20.1238);
   graph->SetPoint(305,405,20.1736);
   graph->SetPoint(306,406,20.2234);
   graph->SetPoint(307,407,20.2732);
   graph->SetPoint(308,408,20.3229);
   graph->SetPoint(309,409,20.3726);
   graph->SetPoint(310,410,20.4222);
   graph->SetPoint(311,411,20.4718);
   graph->SetPoint(312,412,20.5214);
   graph->SetPoint(313,413,20.5709);
   graph->SetPoint(314,414,20.6204);
   graph->SetPoint(315,415,20.6699);
   graph->SetPoint(316,416,20.7193);
   graph->SetPoint(317,417,20.7686);
   graph->SetPoint(318,418,20.818);
   graph->SetPoint(319,419,20.8672);
   graph->SetPoint(320,420,20.9165);
   graph->SetPoint(321,421,20.9657);
   graph->SetPoint(322,422,21.0149);
   graph->SetPoint(323,423,21.064);
   graph->SetPoint(324,424,21.1131);
   graph->SetPoint(325,425,21.1621);
   graph->SetPoint(326,426,21.2111);
   graph->SetPoint(327,427,21.2601);
   graph->SetPoint(328,428,21.309);
   graph->SetPoint(329,429,21.3578);
   graph->SetPoint(330,430,21.4067);
   graph->SetPoint(331,431,21.4555);
   graph->SetPoint(332,432,21.5042);
   graph->SetPoint(333,433,21.5529);
   graph->SetPoint(334,434,21.6016);
   graph->SetPoint(335,435,21.6502);
   graph->SetPoint(336,436,21.6987);
   graph->SetPoint(337,437,21.7473);
   graph->SetPoint(338,438,21.7958);
   graph->SetPoint(339,439,21.8442);
   graph->SetPoint(340,440,21.8926);
   graph->SetPoint(341,441,21.9409);
   graph->SetPoint(342,442,21.9892);
   graph->SetPoint(343,443,22.0375);
   graph->SetPoint(344,444,22.0857);
   graph->SetPoint(345,445,22.1339);
   graph->SetPoint(346,446,22.182);
   graph->SetPoint(347,447,22.2301);
   graph->SetPoint(348,448,22.2782);
   graph->SetPoint(349,449,22.3262);
   graph->SetPoint(350,450,22.3741);
   graph->SetPoint(351,451,22.422);
   graph->SetPoint(352,452,22.4699);
   graph->SetPoint(353,453,22.5177);
   graph->SetPoint(354,454,22.5655);
   graph->SetPoint(355,455,22.6132);
   graph->SetPoint(356,456,22.6609);
   graph->SetPoint(357,457,22.7086);
   graph->SetPoint(358,458,22.7562);
   graph->SetPoint(359,459,22.8037);
   graph->SetPoint(360,460,22.8512);
   graph->SetPoint(361,461,22.8987);
   graph->SetPoint(362,462,22.9461);
   graph->SetPoint(363,463,22.9935);
   graph->SetPoint(364,464,23.0408);
   graph->SetPoint(365,465,23.0881);
   graph->SetPoint(366,466,23.1353);
   graph->SetPoint(367,467,23.1825);
   graph->SetPoint(368,468,23.2297);
   graph->SetPoint(369,469,23.2768);
   graph->SetPoint(370,470,23.3239);
   graph->SetPoint(371,471,23.3709);
   graph->SetPoint(372,472,23.4179);
   graph->SetPoint(373,473,23.4648);
   graph->SetPoint(374,474,23.5117);
   graph->SetPoint(375,475,23.5585);
   graph->SetPoint(376,476,23.6053);
   graph->SetPoint(377,477,23.6521);
   graph->SetPoint(378,478,23.6988);
   graph->SetPoint(379,479,23.7454);
   graph->SetPoint(380,480,23.7921);
   graph->SetPoint(381,481,23.8386);
   graph->SetPoint(382,482,23.8852);
   graph->SetPoint(383,483,23.9317);
   graph->SetPoint(384,484,23.9781);
   graph->SetPoint(385,485,24.0245);
   graph->SetPoint(386,486,24.0709);
   graph->SetPoint(387,487,24.1172);
   graph->SetPoint(388,488,24.1635);
   graph->SetPoint(389,489,24.2097);
   graph->SetPoint(390,490,24.2559);
   graph->SetPoint(391,491,24.302);
   graph->SetPoint(392,492,24.3481);
   graph->SetPoint(393,493,24.3942);
   graph->SetPoint(394,494,24.4402);
   graph->SetPoint(395,495,24.4862);
   graph->SetPoint(396,496,24.5322);
   graph->SetPoint(397,497,24.5781);
   graph->SetPoint(398,498,24.6239);
   graph->SetPoint(399,499,24.6698);
   graph->SetPoint(400,500,24.7155);
   graph->SetPoint(401,501,24.7613);
   graph->SetPoint(402,502,24.807);
   graph->SetPoint(403,503,24.8526);
   graph->SetPoint(404,504,24.8983);
   graph->SetPoint(405,505,24.9439);
   graph->SetPoint(406,506,24.9894);
   graph->SetPoint(407,507,25.0349);
   graph->SetPoint(408,508,25.0804);
   graph->SetPoint(409,509,25.1258);
   graph->SetPoint(410,510,25.1712);
   graph->SetPoint(411,511,25.2166);
   graph->SetPoint(412,512,25.2619);
   graph->SetPoint(413,513,25.3072);
   graph->SetPoint(414,514,25.3525);
   graph->SetPoint(415,515,25.3977);
   graph->SetPoint(416,516,25.4429);
   graph->SetPoint(417,517,25.4881);
   graph->SetPoint(418,518,25.5332);
   graph->SetPoint(419,519,25.5783);
   graph->SetPoint(420,520,25.6233);
   graph->SetPoint(421,521,25.6684);
   graph->SetPoint(422,522,25.7134);
   graph->SetPoint(423,523,25.7583);
   graph->SetPoint(424,524,25.8033);
   graph->SetPoint(425,525,25.8482);
   graph->SetPoint(426,526,25.8931);
   graph->SetPoint(427,527,25.9379);
   graph->SetPoint(428,528,25.9827);
   graph->SetPoint(429,529,26.0275);
   graph->SetPoint(430,530,26.0723);
   graph->SetPoint(431,531,26.117);
   graph->SetPoint(432,532,26.1617);
   graph->SetPoint(433,533,26.2064);
   graph->SetPoint(434,534,26.2511);
   graph->SetPoint(435,535,26.2957);
   graph->SetPoint(436,536,26.3404);
   graph->SetPoint(437,537,26.385);
   graph->SetPoint(438,538,26.4295);
   graph->SetPoint(439,539,26.4741);
   graph->SetPoint(440,540,26.5186);
   graph->SetPoint(441,541,26.5632);
   graph->SetPoint(442,542,26.6077);
   graph->SetPoint(443,543,26.6522);
   graph->SetPoint(444,544,26.6966);
   graph->SetPoint(445,545,26.7411);
   graph->SetPoint(446,546,26.7855);
   graph->SetPoint(447,547,26.8299);
   graph->SetPoint(448,548,26.8743);
   graph->SetPoint(449,549,26.9187);
   graph->SetPoint(450,550,26.9631);
   graph->SetPoint(451,551,27.0075);
   graph->SetPoint(452,552,27.0519);
   graph->SetPoint(453,553,27.0962);
   graph->SetPoint(454,554,27.1406);
   graph->SetPoint(455,555,27.1849);
   graph->SetPoint(456,556,27.2293);
   graph->SetPoint(457,557,27.2736);
   graph->SetPoint(458,558,27.3179);
   graph->SetPoint(459,559,27.3623);
   graph->SetPoint(460,560,27.4066);
   graph->SetPoint(461,561,27.4509);
   graph->SetPoint(462,562,27.4953);
   graph->SetPoint(463,563,27.5396);
   graph->SetPoint(464,564,27.5839);
   graph->SetPoint(465,565,27.6283);
   graph->SetPoint(466,566,27.6726);
   graph->SetPoint(467,567,27.717);
   graph->SetPoint(468,568,27.7614);
   graph->SetPoint(469,569,27.8057);
   graph->SetPoint(470,570,27.8501);
   graph->SetPoint(471,571,27.8945);
   graph->SetPoint(472,572,27.9389);
   graph->SetPoint(473,573,27.9834);
   graph->SetPoint(474,574,28.0278);
   graph->SetPoint(475,575,28.0723);
   graph->SetPoint(476,576,28.1168);
   graph->SetPoint(477,577,28.1613);
   graph->SetPoint(478,578,28.2058);
   graph->SetPoint(479,579,28.2504);
   graph->SetPoint(480,580,28.2949);
   graph->SetPoint(481,581,28.3395);
   graph->SetPoint(482,582,28.3842);
   graph->SetPoint(483,583,28.4289);
   graph->SetPoint(484,584,28.4736);
   graph->SetPoint(485,585,28.5183);
   graph->SetPoint(486,586,28.5631);
   graph->SetPoint(487,587,28.6079);
   graph->SetPoint(488,588,28.6527);
   graph->SetPoint(489,589,28.6976);
   graph->SetPoint(490,590,28.7425);
   graph->SetPoint(491,591,28.7875);
   graph->SetPoint(492,592,28.8325);
   graph->SetPoint(493,593,28.8776);
   graph->SetPoint(494,594,28.9227);
   graph->SetPoint(495,595,28.9679);
   graph->SetPoint(496,596,29.0131);
   graph->SetPoint(497,597,29.0584);
   graph->SetPoint(498,598,29.1038);
   graph->SetPoint(499,599,29.1492);
   graph->SetPoint(500,600,29.1947);
   graph->SetPoint(501,601,29.2402);
   graph->SetPoint(502,602,29.2858);
   graph->SetPoint(503,603,29.3315);
   graph->SetPoint(504,604,29.3772);
   graph->SetPoint(505,605,29.4231);
   graph->SetPoint(506,606,29.469);
   graph->SetPoint(507,607,29.5149);
   graph->SetPoint(508,608,29.561);
   graph->SetPoint(509,609,29.6071);
   graph->SetPoint(510,610,29.6534);
   graph->SetPoint(511,611,29.6997);
   graph->SetPoint(512,612,29.7461);
   graph->SetPoint(513,613,29.7926);
   graph->SetPoint(514,614,29.8392);
   graph->SetPoint(515,615,29.8859);
   graph->SetPoint(516,616,29.9327);
   graph->SetPoint(517,617,29.9796);
   graph->SetPoint(518,618,30.0267);
   graph->SetPoint(519,619,30.0738);
   graph->SetPoint(520,620,30.121);
   graph->SetPoint(521,621,30.1684);
   graph->SetPoint(522,622,30.2159);
   graph->SetPoint(523,623,30.2635);
   graph->SetPoint(524,624,30.3112);
   graph->SetPoint(525,625,30.3591);
   graph->SetPoint(526,626,30.4071);
   graph->SetPoint(527,627,30.4552);
   graph->SetPoint(528,628,30.5035);
   graph->SetPoint(529,629,30.5519);
   graph->SetPoint(530,630,30.6004);
   graph->SetPoint(531,631,30.6491);
   graph->SetPoint(532,632,30.698);
   graph->SetPoint(533,633,30.747);
   graph->SetPoint(534,634,30.7961);
   graph->SetPoint(535,635,30.8455);
   graph->SetPoint(536,636,30.895);
   graph->SetPoint(537,637,30.9446);
   graph->SetPoint(538,638,30.9945);
   graph->SetPoint(539,639,31.0445);
   graph->SetPoint(540,640,31.0947);
   graph->SetPoint(541,641,31.145);
   graph->SetPoint(542,642,31.1956);
   graph->SetPoint(543,643,31.2464);
   graph->SetPoint(544,644,31.2973);
   graph->SetPoint(545,645,31.3485);
   graph->SetPoint(546,646,31.3998);
   graph->SetPoint(547,647,31.4514);
   graph->SetPoint(548,648,31.5032);
   graph->SetPoint(549,649,31.5552);
   graph->SetPoint(550,650,31.6074);
   graph->SetPoint(551,651,31.6599);
   graph->SetPoint(552,652,31.7125);
   graph->SetPoint(553,653,31.7654);
   graph->SetPoint(554,654,31.8186);
   graph->SetPoint(555,655,31.872);
   graph->SetPoint(556,656,31.9256);
   graph->SetPoint(557,657,31.9795);
   graph->SetPoint(558,658,32.0337);
   graph->SetPoint(559,659,32.0881);
   graph->SetPoint(560,660,32.1428);
   graph->SetPoint(561,661,32.1977);
   graph->SetPoint(562,662,32.253);
   graph->SetPoint(563,663,32.3085);
   graph->SetPoint(564,664,32.3643);
   graph->SetPoint(565,665,32.4204);
   graph->SetPoint(566,666,32.4768);
   graph->SetPoint(567,667,32.5335);
   graph->SetPoint(568,668,32.5905);
   graph->SetPoint(569,669,32.6478);
   graph->SetPoint(570,670,32.7054);
   graph->SetPoint(571,671,32.7634);
   graph->SetPoint(572,672,32.8217);
   graph->SetPoint(573,673,32.8803);
   graph->SetPoint(574,674,32.9393);
   graph->SetPoint(575,675,32.9986);
   graph->SetPoint(576,676,33.0583);
   graph->SetPoint(577,677,33.1183);
   graph->SetPoint(578,678,33.1787);
   graph->SetPoint(579,679,33.2395);
   graph->SetPoint(580,680,33.3006);
   graph->SetPoint(581,681,33.3621);
   graph->SetPoint(582,682,33.4241);
   graph->SetPoint(583,683,33.4864);
   graph->SetPoint(584,684,33.5491);
   graph->SetPoint(585,685,33.6122);
   graph->SetPoint(586,686,33.6758);
   graph->SetPoint(587,687,33.7397);
   graph->SetPoint(588,688,33.8041);
   graph->SetPoint(589,689,33.869);
   graph->SetPoint(590,690,33.9342);
   graph->SetPoint(591,691,34);
   graph->SetPoint(592,692,34.0661);
   graph->SetPoint(593,693,34.1328);
   graph->SetPoint(594,694,34.1999);
   graph->SetPoint(595,695,34.2675);
   graph->SetPoint(596,696,34.3356);
   graph->SetPoint(597,697,34.4041);
   graph->SetPoint(598,698,34.4732);
   graph->SetPoint(599,699,34.5428);
   graph->SetPoint(600,700,34.6128);
   graph->SetPoint(601,701,34.6835);
   graph->SetPoint(602,702,34.7546);
   graph->SetPoint(603,703,34.8263);
   graph->SetPoint(604,704,34.8985);
   graph->SetPoint(605,705,34.9713);
   graph->SetPoint(606,706,35.0446);
   graph->SetPoint(607,707,35.1185);
   graph->SetPoint(608,708,35.193);
   graph->SetPoint(609,709,35.2681);
   graph->SetPoint(610,710,35.3437);
   graph->SetPoint(611,711,35.42);
   graph->SetPoint(612,712,35.4969);
   graph->SetPoint(613,713,35.5743);
   graph->SetPoint(614,714,35.6525);
   graph->SetPoint(615,715,35.7312);
   graph->SetPoint(616,716,35.8106);
   graph->SetPoint(617,717,35.8907);
   graph->SetPoint(618,718,35.9714);
   graph->SetPoint(619,719,36.0528);
   graph->SetPoint(620,720,36.1348);
   graph->SetPoint(621,721,36.1249);
   graph->SetPoint(622,722,36.1648);
   graph->SetPoint(623,723,36.2047);
   graph->SetPoint(624,724,36.2447);
   graph->SetPoint(625,725,36.2847);
   graph->SetPoint(626,726,36.3248);
   graph->SetPoint(627,727,36.3649);
   graph->SetPoint(628,728,36.405);
   graph->SetPoint(629,729,36.4452);
   graph->SetPoint(630,730,36.4845);
   graph->SetPoint(631,731,36.5247);
   graph->SetPoint(632,732,36.565);
   graph->SetPoint(633,733,36.6053);
   graph->SetPoint(634,734,36.6456);
   graph->SetPoint(635,735,36.686);
   graph->SetPoint(636,736,36.7264);
   graph->SetPoint(637,737,36.7668);
   graph->SetPoint(638,738,36.8072);
   graph->SetPoint(639,739,36.8477);
   graph->SetPoint(640,740,36.8882);
   graph->SetPoint(641,741,36.9286);
   graph->SetPoint(642,742,36.9691);
   graph->SetPoint(643,743,37.0096);
   graph->SetPoint(644,744,37.0501);
   graph->SetPoint(645,745,37.0906);
   graph->SetPoint(646,746,37.1311);
   graph->SetPoint(647,747,37.1707);
   graph->SetPoint(648,748,37.2112);
   graph->SetPoint(649,749,37.2517);
   graph->SetPoint(650,750,37.2922);
   graph->SetPoint(651,751,37.3326);
   graph->SetPoint(652,752,37.3731);
   graph->SetPoint(653,753,37.4135);
   graph->SetPoint(654,754,37.4539);
   graph->SetPoint(655,755,37.4943);
   graph->SetPoint(656,756,37.5346);
   graph->SetPoint(657,757,37.5749);
   graph->SetPoint(658,758,37.6152);
   graph->SetPoint(659,759,37.6554);
   graph->SetPoint(660,760,37.6955);
   graph->SetPoint(661,761,37.7356);
   graph->SetPoint(662,762,37.7746);
   graph->SetPoint(663,763,37.8146);
   graph->SetPoint(664,764,37.8545);
   graph->SetPoint(665,765,37.8943);
   graph->SetPoint(666,766,37.934);
   graph->SetPoint(667,767,37.9736);
   graph->SetPoint(668,768,38.0131);
   graph->SetPoint(669,769,38.0525);
   graph->SetPoint(670,770,38.0918);
   graph->SetPoint(671,771,38.131);
   graph->SetPoint(672,772,38.17);
   graph->SetPoint(673,773,38.2089);
   graph->SetPoint(674,774,38.2477);
   graph->SetPoint(675,775,38.2851);
   graph->SetPoint(676,776,38.3236);
   graph->SetPoint(677,777,38.3618);
   graph->SetPoint(678,778,38.3999);
   graph->SetPoint(679,779,38.4377);
   graph->SetPoint(680,780,38.4754);
   graph->SetPoint(681,781,38.5128);
   graph->SetPoint(682,782,38.55);
   graph->SetPoint(683,783,38.5869);
   graph->SetPoint(684,784,38.6236);
   graph->SetPoint(685,785,38.6599);
   graph->SetPoint(686,786,38.696);
   graph->SetPoint(687,787,38.7306);
   graph->SetPoint(688,788,38.7661);
   graph->SetPoint(689,789,38.8012);
   graph->SetPoint(690,790,38.836);
   graph->SetPoint(691,791,38.8704);
   graph->SetPoint(692,792,38.9044);
   graph->SetPoint(693,793,38.938);
   graph->SetPoint(694,794,38.9711);
   graph->SetPoint(695,795,39.0038);
   graph->SetPoint(696,796,39.036);
   graph->SetPoint(697,797,39.0677);
   graph->SetPoint(698,798,39.0975);
   graph->SetPoint(699,799,39.1281);
   graph->SetPoint(700,800,39.1581);
   graph->Draw("");
   
   graph = new TGraph(52);
   graph->SetName("Graph");
   graph->SetTitle("Graph");
   graph->SetFillColor(18);
   graph->SetPoint(0,100,30.8388);
   graph->SetPoint(1,120,30.7467);
   graph->SetPoint(2,140,30.7229);
   graph->SetPoint(3,160,30.7209);
   graph->SetPoint(4,180,30.7338);
   graph->SetPoint(5,200,30.73);
   graph->SetPoint(6,220,30.7773);
   graph->SetPoint(7,240,30.8502);
   graph->SetPoint(8,260,30.9563);
   graph->SetPoint(9,280,31.0702);
   graph->SetPoint(10,300,31.2025);
   graph->SetPoint(11,320,31.36);
   graph->SetPoint(12,340,31.4824);
   graph->SetPoint(13,360,31.6103);
   graph->SetPoint(14,380,31.7433);
   graph->SetPoint(15,400,31.8806);
   graph->SetPoint(16,420,32.0218);
   graph->SetPoint(17,440,32.1664);
   graph->SetPoint(18,460,32.3139);
   graph->SetPoint(19,480,32.4641);
   graph->SetPoint(20,500,32.6169);
   graph->SetPoint(21,520,32.7725);
   graph->SetPoint(22,540,32.9311);
   graph->SetPoint(23,560,33.0933);
   graph->SetPoint(24,580,33.2601);
   graph->SetPoint(25,600,33.4325);
   graph->SetPoint(26,600,26.5675);
   graph->SetPoint(27,580,26.7399);
   graph->SetPoint(28,560,26.9067);
   graph->SetPoint(29,540,27.0689);
   graph->SetPoint(30,520,27.2275);
   graph->SetPoint(31,500,27.3831);
   graph->SetPoint(32,480,27.5359);
   graph->SetPoint(33,460,27.6861);
   graph->SetPoint(34,440,27.8336);
   graph->SetPoint(35,420,27.9782);
   graph->SetPoint(36,400,28.1194);
   graph->SetPoint(37,380,28.2567);
   graph->SetPoint(38,360,28.3897);
   graph->SetPoint(39,340,28.5176);
   graph->SetPoint(40,320,28.64);
   graph->SetPoint(41,300,28.7975);
   graph->SetPoint(42,280,28.9298);
   graph->SetPoint(43,260,29.0437);
   graph->SetPoint(44,240,29.1498);
   graph->SetPoint(45,220,29.2227);
   graph->SetPoint(46,200,29.27);
   graph->SetPoint(47,180,29.2662);
   graph->SetPoint(48,160,29.2791);
   graph->SetPoint(49,140,29.2771);
   graph->SetPoint(50,120,29.2533);
   graph->SetPoint(51,100,29.1612);
   graph->Draw("f");
   
   TGraphErrors *gre = new TGraphErrors(26);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetMarkerColor(2);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(0.75);
   gre->SetPoint(0,100,30);
   gre->SetPointError(0,0,0.838794);
   gre->SetPoint(1,120,30);
   gre->SetPointError(1,0,0.746701);
   gre->SetPoint(2,140,30);
   gre->SetPointError(2,0,0.722921);
   gre->SetPoint(3,160,30);
   gre->SetPointError(3,0,0.720918);
   gre->SetPoint(4,180,30);
   gre->SetPointError(4,0,0.733822);
   gre->SetPoint(5,200,30);
   gre->SetPointError(5,0,0.729971);
   gre->SetPoint(6,220,30);
   gre->SetPointError(6,0,0.777317);
   gre->SetPoint(7,240,30);
   gre->SetPointError(7,0,0.850198);
   gre->SetPoint(8,260,30);
   gre->SetPointError(8,0,0.956291);
   gre->SetPoint(9,280,30);
   gre->SetPointError(9,0,1.07019);
   gre->SetPoint(10,300,30);
   gre->SetPointError(10,0,1.20251);
   gre->SetPoint(11,320,30);
   gre->SetPointError(11,0,1.35997);
   gre->SetPoint(12,340,30);
   gre->SetPointError(12,0,1.48238);
   gre->SetPoint(13,360,30);
   gre->SetPointError(13,0,1.61034);
   gre->SetPoint(14,380,30);
   gre->SetPointError(14,0,1.74329);
   gre->SetPoint(15,400,30);
   gre->SetPointError(15,0,1.88064);
   gre->SetPoint(16,420,30);
   gre->SetPointError(16,0,2.02185);
   gre->SetPoint(17,440,30);
   gre->SetPointError(17,0,2.1664);
   gre->SetPoint(18,460,30);
   gre->SetPointError(18,0,2.31391);
   gre->SetPoint(19,480,30);
   gre->SetPointError(19,0,2.46412);
   gre->SetPoint(20,500,30);
   gre->SetPointError(20,0,2.61693);
   gre->SetPoint(21,520,30);
   gre->SetPointError(21,0,2.77247);
   gre->SetPoint(22,540,30);
   gre->SetPointError(22,0,2.93106);
   gre->SetPoint(23,560,30);
   gre->SetPointError(23,0,3.0933);
   gre->SetPoint(24,580,30);
   gre->SetPointError(24,0,3.26006);
   gre->SetPoint(25,600,30);
   gre->SetPointError(25,0,3.43254);
   gre->Draw("p");
   
   graph = new TGraph(72);
   graph->SetName("Graph");
   graph->SetTitle("Graph");
   graph->SetFillColor(18);
   graph->SetPoint(0,100,40.7732);
   graph->SetPoint(1,120,40.7107);
   graph->SetPoint(2,140,40.6909);
   graph->SetPoint(3,160,40.6869);
   graph->SetPoint(4,180,40.6961);
   graph->SetPoint(5,200,40.6899);
   graph->SetPoint(6,220,40.7304);
   graph->SetPoint(7,240,40.7932);
   graph->SetPoint(8,260,40.8846);
   graph->SetPoint(9,280,40.9837);
   graph->SetPoint(10,300,41.1002);
   graph->SetPoint(11,320,41.2449);
   graph->SetPoint(12,340,41.347);
   graph->SetPoint(13,360,41.4536);
   graph->SetPoint(14,380,41.5644);
   graph->SetPoint(15,400,41.6791);
   graph->SetPoint(16,420,41.7973);
   graph->SetPoint(17,440,41.9188);
   graph->SetPoint(18,460,42.0433);
   graph->SetPoint(19,480,42.1706);
   graph->SetPoint(20,500,42.3007);
   graph->SetPoint(21,520,42.4337);
   graph->SetPoint(22,540,42.5699);
   graph->SetPoint(23,560,42.7097);
   graph->SetPoint(24,580,42.8539);
   graph->SetPoint(25,600,43.0035);
   graph->SetPoint(26,620,43.16);
   graph->SetPoint(27,640,43.325);
   graph->SetPoint(28,660,43.5009);
   graph->SetPoint(29,680,43.6903);
   graph->SetPoint(30,700,43.8963);
   graph->SetPoint(31,720,44.1224);
   graph->SetPoint(32,740,44.3718);
   graph->SetPoint(33,760,44.6477);
   graph->SetPoint(34,780,44.9524);
   graph->SetPoint(35,800,45.2869);
   graph->SetPoint(36,800,34.7131);
   graph->SetPoint(37,780,35.0476);
   graph->SetPoint(38,760,35.3523);
   graph->SetPoint(39,740,35.6282);
   graph->SetPoint(40,720,35.8776);
   graph->SetPoint(41,700,36.1037);
   graph->SetPoint(42,680,36.3097);
   graph->SetPoint(43,660,36.4991);
   graph->SetPoint(44,640,36.675);
   graph->SetPoint(45,620,36.84);
   graph->SetPoint(46,600,36.9965);
   graph->SetPoint(47,580,37.1461);
   graph->SetPoint(48,560,37.2903);
   graph->SetPoint(49,540,37.4301);
   graph->SetPoint(50,520,37.5663);
   graph->SetPoint(51,500,37.6993);
   graph->SetPoint(52,480,37.8294);
   graph->SetPoint(53,460,37.9567);
   graph->SetPoint(54,440,38.0812);
   graph->SetPoint(55,420,38.2027);
   graph->SetPoint(56,400,38.3209);
   graph->SetPoint(57,380,38.4356);
   graph->SetPoint(58,360,38.5464);
   graph->SetPoint(59,340,38.653);
   graph->SetPoint(60,320,38.7551);
   graph->SetPoint(61,300,38.8998);
   graph->SetPoint(62,280,39.0163);
   graph->SetPoint(63,260,39.1154);
   graph->SetPoint(64,240,39.2068);
   graph->SetPoint(65,220,39.2696);
   graph->SetPoint(66,200,39.3101);
   graph->SetPoint(67,180,39.3039);
   graph->SetPoint(68,160,39.3131);
   graph->SetPoint(69,140,39.3091);
   graph->SetPoint(70,120,39.2893);
   graph->SetPoint(71,100,39.2268);
   graph->Draw("f");
   
   gre = new TGraphErrors(36);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetMarkerColor(2);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(0.75);
   gre->SetPoint(0,95,40);
   gre->SetPointError(0,0,6.72873);
   gre->SetPoint(1,115,40);
   gre->SetPointError(1,0,6.68689);
   gre->SetPoint(2,135,40);
   gre->SetPointError(2,0,6.68204);
   gre->SetPoint(3,155,40);
   gre->SetPointError(3,0,6.69218);
   gre->SetPoint(4,175,40);
   gre->SetPointError(4,0,6.71843);
   gre->SetPoint(5,195,40);
   gre->SetPointError(5,0,6.69519);
   gre->SetPoint(6,215,40);
   gre->SetPointError(6,0,6.76359);
   gre->SetPoint(7,235,40);
   gre->SetPointError(7,0,6.86362);
   gre->SetPoint(8,255,40);
   gre->SetPointError(8,0,7.00361);
   gre->SetPoint(9,275,40);
   gre->SetPointError(9,0,7.15269);
   gre->SetPoint(10,295,40);
   gre->SetPointError(10,0,7.32556);
   gre->SetPoint(11,315,40);
   gre->SetPointError(11,0,7.54666);
   gre->SetPoint(12,335,40);
   gre->SetPointError(12,0,7.70137);
   gre->SetPoint(13,355,40);
   gre->SetPointError(13,0,7.86315);
   gre->SetPoint(14,375,40);
   gre->SetPointError(14,0,8.03224);
   gre->SetPoint(15,395,40);
   gre->SetPointError(15,0,8.20879);
   gre->SetPoint(16,415,40);
   gre->SetPointError(16,0,8.39292);
   gre->SetPoint(17,435,40);
   gre->SetPointError(17,0,8.58471);
   gre->SetPoint(18,455,40);
   gre->SetPointError(18,0,8.78421);
   gre->SetPoint(19,475,40);
   gre->SetPointError(19,0,8.99144);
   gre->SetPoint(20,495,40);
   gre->SetPointError(20,0,9.20644);
   gre->SetPoint(21,515,40);
   gre->SetPointError(21,0,9.42927);
   gre->SetPoint(22,535,40);
   gre->SetPointError(22,0,9.66);
   gre->SetPoint(23,555,40);
   gre->SetPointError(23,0,9.89877);
   gre->SetPoint(24,575,40);
   gre->SetPointError(24,0,10.1458);
   gre->SetPoint(25,595,40);
   gre->SetPointError(25,0,10.4014);
   gre->SetPoint(26,615,40);
   gre->SetPointError(26,0,10.6659);
   gre->SetPoint(27,635,40);
   gre->SetPointError(27,0,10.9401);
   gre->SetPoint(28,655,40);
   gre->SetPointError(28,0,11.2246);
   gre->SetPoint(29,675,40);
   gre->SetPointError(29,0,11.5204);
   gre->SetPoint(30,695,40);
   gre->SetPointError(30,0,11.8283);
   gre->SetPoint(31,715,40);
   gre->SetPointError(31,0,12.1491);
   gre->SetPoint(32,735,40);
   gre->SetPointError(32,0,12.4828);
   gre->SetPoint(33,755,40);
   gre->SetPointError(33,0,12.8283);
   gre->SetPoint(34,775,40);
   gre->SetPointError(34,0,13.1825);
   gre->SetPoint(35,795,40);
   gre->SetPointError(35,0,13.5389);
   gre->Draw("");
   
   gre = new TGraphErrors(36);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetMarkerColor(2);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(0.75);
   gre->SetPoint(0,100,40);
   gre->SetPointError(0,0,0.773225);
   gre->SetPoint(1,120,40);
   gre->SetPointError(1,0,0.710736);
   gre->SetPoint(2,140,40);
   gre->SetPointError(2,0,0.690889);
   gre->SetPoint(3,160,40);
   gre->SetPointError(3,0,0.686915);
   gre->SetPoint(4,180,40);
   gre->SetPointError(4,0,0.696091);
   gre->SetPoint(5,200,40);
   gre->SetPointError(5,0,0.689946);
   gre->SetPoint(6,220,40);
   gre->SetPointError(6,0,0.73038);
   gre->SetPoint(7,240,40);
   gre->SetPointError(7,0,0.793215);
   gre->SetPoint(8,260,40);
   gre->SetPointError(8,0,0.884629);
   gre->SetPoint(9,280,40);
   gre->SetPointError(9,0,0.98372);
   gre->SetPoint(10,300,40);
   gre->SetPointError(10,0,1.10019);
   gre->SetPoint(11,320,40);
   gre->SetPointError(11,0,1.24493);
   gre->SetPoint(12,340,40);
   gre->SetPointError(12,0,1.34702);
   gre->SetPoint(13,360,40);
   gre->SetPointError(13,0,1.45361);
   gre->SetPoint(14,380,40);
   gre->SetPointError(14,0,1.5644);
   gre->SetPoint(15,400,40);
   gre->SetPointError(15,0,1.67907);
   gre->SetPoint(16,420,40);
   gre->SetPointError(16,0,1.7973);
   gre->SetPoint(17,440,40);
   gre->SetPointError(17,0,1.91878);
   gre->SetPoint(18,460,40);
   gre->SetPointError(18,0,2.04327);
   gre->SetPoint(19,480,40);
   gre->SetPointError(19,0,2.17059);
   gre->SetPoint(20,500,40);
   gre->SetPointError(20,0,2.3007);
   gre->SetPoint(21,520,40);
   gre->SetPointError(21,0,2.4337);
   gre->SetPoint(22,540,40);
   gre->SetPointError(22,0,2.56987);
   gre->SetPoint(23,560,40);
   gre->SetPointError(23,0,2.70968);
   gre->SetPoint(24,580,40);
   gre->SetPointError(24,0,2.85389);
   gre->SetPoint(25,600,40);
   gre->SetPointError(25,0,3.00353);
   gre->SetPoint(26,620,40);
   gre->SetPointError(26,0,3.15998);
   gre->SetPoint(27,640,40);
   gre->SetPointError(27,0,3.32503);
   gre->SetPoint(28,660,40);
   gre->SetPointError(28,0,3.50091);
   gre->SetPoint(29,680,40);
   gre->SetPointError(29,0,3.6903);
   gre->SetPoint(30,700,40);
   gre->SetPointError(30,0,3.89632);
   gre->SetPoint(31,720,40);
   gre->SetPointError(31,0,4.12235);
   gre->SetPoint(32,740,40);
   gre->SetPointError(32,0,4.37179);
   gre->SetPoint(33,760,40);
   gre->SetPointError(33,0,4.64771);
   gre->SetPoint(34,780,40);
   gre->SetPointError(34,0,4.95242);
   gre->SetPoint(35,800,40);
   gre->SetPointError(35,0,5.2869);
   gre->Draw("p");
   
   gre = new TGraphErrors(26);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetMarkerColor(2);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(0.75);
   gre->SetPoint(0,105,30);
   gre->SetPointError(0,0,5.3926);
   gre->SetPoint(1,125,30);
   gre->SetPointError(1,0,5.32095);
   gre->SetPoint(2,145,30);
   gre->SetPointError(2,0,5.31203);
   gre->SetPoint(3,165,30);
   gre->SetPointError(3,0,5.324);
   gre->SetPoint(4,185,30);
   gre->SetPointError(4,0,5.35381);
   gre->SetPoint(5,205,30);
   gre->SetPointError(5,0,5.33258);
   gre->SetPoint(6,225,30);
   gre->SetPointError(6,0,5.40752);
   gre->SetPoint(7,245,30);
   gre->SetPointError(7,0,5.51705);
   gre->SetPoint(8,265,30);
   gre->SetPointError(8,0,5.67094);
   gre->SetPoint(9,285,30);
   gre->SetPointError(9,0,5.83397);
   gre->SetPoint(10,305,30);
   gre->SetPointError(10,0,6.0217);
   gre->SetPoint(11,325,30);
   gre->SetPointError(11,0,6.25503);
   gre->SetPoint(12,345,30);
   gre->SetPointError(12,0,6.42905);
   gre->SetPoint(13,365,30);
   gre->SetPointError(13,0,6.61109);
   gre->SetPoint(14,385,30);
   gre->SetPointError(14,0,6.8011);
   gre->SetPoint(15,405,30);
   gre->SetPointError(15,0,6.99896);
   gre->SetPoint(16,425,30);
   gre->SetPointError(16,0,7.20451);
   gre->SetPoint(17,445,30);
   gre->SetPointError(17,0,7.41763);
   gre->SetPoint(18,465,30);
   gre->SetPointError(18,0,7.63816);
   gre->SetPoint(19,485,30);
   gre->SetPointError(19,0,7.86601);
   gre->SetPoint(20,505,30);
   gre->SetPointError(20,0,8.10114);
   gre->SetPoint(21,525,30);
   gre->SetPointError(21,0,8.34356);
   gre->SetPoint(22,545,30);
   gre->SetPointError(22,0,8.59337);
   gre->SetPoint(23,565,30);
   gre->SetPointError(23,0,8.85075);
   gre->SetPoint(24,585,30);
   gre->SetPointError(24,0,9.116);
   gre->SetPoint(25,605,30);
   gre->SetPointError(25,0,9.38953);
   gre->Draw("");
   
   graph = new TGraph(32);
   graph->SetName("Graph");
   graph->SetTitle("Graph");
   graph->SetFillColor(18);
   graph->SetPoint(0,100,21.0022);
   graph->SetPoint(1,120,20.841);
   graph->SetPoint(2,140,20.8073);
   graph->SetPoint(3,160,20.809);
   graph->SetPoint(4,180,20.8291);
   graph->SetPoint(5,200,20.8288);
   graph->SetPoint(6,220,20.8911);
   graph->SetPoint(7,240,20.9866);
   graph->SetPoint(8,260,21.1266);
   graph->SetPoint(9,280,21.2754);
   graph->SetPoint(10,300,21.4465);
   graph->SetPoint(11,320,21.6427);
   graph->SetPoint(12,340,21.8107);
   graph->SetPoint(13,360,21.9859);
   graph->SetPoint(14,380,22.1672);
   graph->SetPoint(15,400,22.3534);
   graph->SetPoint(16,400,17.6466);
   graph->SetPoint(17,380,17.8328);
   graph->SetPoint(18,360,18.0141);
   graph->SetPoint(19,340,18.1893);
   graph->SetPoint(20,320,18.3573);
   graph->SetPoint(21,300,18.5535);
   graph->SetPoint(22,280,18.7246);
   graph->SetPoint(23,260,18.8734);
   graph->SetPoint(24,240,19.0134);
   graph->SetPoint(25,220,19.1089);
   graph->SetPoint(26,200,19.1712);
   graph->SetPoint(27,180,19.1709);
   graph->SetPoint(28,160,19.191);
   graph->SetPoint(29,140,19.1927);
   graph->SetPoint(30,120,19.159);
   graph->SetPoint(31,100,18.9978);
   graph->Draw("f");
   
   gre = new TGraphErrors(16);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetMarkerColor(2);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(0.75);
   gre->SetPoint(0,95,20);
   gre->SetPointError(0,0,4.15266);
   gre->SetPoint(1,115,20);
   gre->SetPointError(1,0,4.01151);
   gre->SetPoint(2,135,20);
   gre->SetPointError(2,0,3.99241);
   gre->SetPoint(3,155,20);
   gre->SetPointError(3,0,4.0078);
   gre->SetPoint(4,175,20);
   gre->SetPointError(4,0,4.0444);
   gre->SetPoint(5,195,20);
   gre->SetPointError(5,0,4.0262);
   gre->SetPoint(6,215,20);
   gre->SetPointError(6,0,4.11533);
   gre->SetPoint(7,235,20);
   gre->SetPointError(7,0,4.24648);
   gre->SetPoint(8,255,20);
   gre->SetPointError(8,0,4.43274);
   gre->SetPoint(9,275,20);
   gre->SetPointError(9,0,4.62898);
   gre->SetPoint(10,295,20);
   gre->SetPointError(10,0,4.85354);
   gre->SetPoint(11,315,20);
   gre->SetPointError(11,0,5.12475);
   gre->SetPoint(12,335,20);
   gre->SetPointError(12,0,5.34242);
   gre->SetPoint(13,355,20);
   gre->SetPointError(13,0,5.56952);
   gre->SetPoint(14,375,20);
   gre->SetPointError(14,0,5.80544);
   gre->SetPoint(15,395,20);
   gre->SetPointError(15,0,6.04956);
   gre->Draw("");
   
   gre = new TGraphErrors(16);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetMarkerColor(2);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(0.75);
   gre->SetPoint(0,100,20);
   gre->SetPointError(0,0,1.0022);
   gre->SetPoint(1,120,20);
   gre->SetPointError(1,0,0.841013);
   gre->SetPoint(2,140,20);
   gre->SetPointError(2,0,0.80735);
   gre->SetPoint(3,160,20);
   gre->SetPointError(3,0,0.809038);
   gre->SetPoint(4,180,20);
   gre->SetPointError(4,0,0.829072);
   gre->SetPoint(5,200,20);
   gre->SetPointError(5,0,0.828789);
   gre->SetPoint(6,220,20);
   gre->SetPointError(6,0,0.891069);
   gre->SetPoint(7,240,20);
   gre->SetPointError(7,0,0.986633);
   gre->SetPoint(8,260,20);
   gre->SetPointError(8,0,1.12662);
   gre->SetPoint(9,280,20);
   gre->SetPointError(9,0,1.27538);
   gre->SetPoint(10,300,20);
   gre->SetPointError(10,0,1.44646);
   gre->SetPoint(11,320,20);
   gre->SetPointError(11,0,1.64273);
   gre->SetPoint(12,340,20);
   gre->SetPointError(12,0,1.81075);
   gre->SetPoint(13,360,20);
   gre->SetPointError(13,0,1.98592);
   gre->SetPoint(14,380,20);
   gre->SetPointError(14,0,2.16716);
   gre->SetPoint(15,400,20);
   gre->SetPointError(15,0,2.35343);
   gre->Draw("p");
   
   graph = new TGraph(2);
   graph->SetName("Graph");
   graph->SetTitle("Graph");
   graph->SetFillColor(18);
   graph->SetPoint(0,140,11.1609);
   graph->SetPoint(1,140,8.83908);
   graph->Draw("f");
   
   gre = new TGraphErrors(1);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetMarkerColor(2);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(0.75);
   gre->SetPoint(0,145,10);
   gre->SetPointError(0,0,2.93422);
   gre->Draw("");
   
   gre = new TGraphErrors(1);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetMarkerColor(2);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(0.75);
   gre->SetPoint(0,140,10);
   gre->SetPointError(0,0,1.16092);
   gre->Draw("p");
   TLatex *   tex = new TLatex(520,12.5,"CMS, 30 fb^{-1}");
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(430,7,"H_{SUSY}#rightarrow#tau#tau#rightarrowe#mu/lj/jj");
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(100.706,66.3819,"Small error bars: stat errors");
   tex->SetTextSize(0.0360169);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(100.706,62.7272,"Large error bars: stat + L + #sigma#timesBR + m errors");
   tex->SetTextSize(0.0360169);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(96.1694,56.3316,"A_{t} = 2450 GeV/c^{2}, #mu = 300 GeV/c^{2}");
   tex->SetTextSize(0.036017);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(96.1694,51.7632,"M_{2} = 200 GeV/c^{2}, m_{SUSY} = 1 TeV/c^{2}");
   tex->SetTextSize(0.036017);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(735.786,59.438,"#DeltaL/L = 5%");
   tex->SetTextSize(0.029661);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(719.909,56.697,"#Delta#sigma/#sigma = 20%");
   tex->SetTextSize(0.029661);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(690.423,53.7733,"#DeltaBR/BR = 3%");
   tex->SetTextSize(0.029661);
   tex->SetLineWidth(2);
   tex->Draw();
   dtanb_mAtanb_emu_lj_jj_30fb->Modified();
   dtanb_mAtanb_emu_lj_jj_30fb->cd();
}


==> dtanb_mAtanb_emu_lj_jj_60fb.C <==
{
//=========Macro generated from canvas: dtanb_mAtanb_emu_lj_jj_60fb/
//=========  (Wed Jan 28 09:16:50 2004) by ROOT version3.10/02
   TCanvas *dtanb_mAtanb_emu_lj_jj_60fb = new TCanvas("dtanb_mAtanb_emu_lj_jj_60fb", "",508,476,500,500);
   dtanb_mAtanb_emu_lj_jj_60fb->Range(-112.5,-7.625,1012.5,78.625);
   dtanb_mAtanb_emu_lj_jj_60fb->SetFillColor(0);
   dtanb_mAtanb_emu_lj_jj_60fb->SetBorderMode(0);
   dtanb_mAtanb_emu_lj_jj_60fb->SetBorderSize(2);
   
   TH1 *frame = new TH2F("frame","",2,0,900,2,1,70);
   frame->SetStats(0);
   frame->GetXaxis()->SetTitle("m_{A}(GeV/c^{2})");
   frame->GetXaxis()->SetLabelSize(0.03);
   frame->GetXaxis()->SetTitleOffset(1.2);
   frame->GetYaxis()->SetTitle("tan#beta");
   frame->GetYaxis()->SetNoExponent();
   frame->GetYaxis()->SetLabelSize(0.03);
   frame->GetYaxis()->SetTitleOffset(1.2);
   frame->Draw("");
   
   TGraph *graph = new TGraph(701);
   graph->SetName("Graph");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);
   graph->SetLineColor(7);
   graph->SetLineWidth(3);
   graph->SetPoint(0,100,10.2336);
   graph->SetPoint(1,101,10.1018);
   graph->SetPoint(2,102,9.97542);
   graph->SetPoint(3,103,9.85456);
   graph->SetPoint(4,104,9.73916);
   graph->SetPoint(5,105,9.6292);
   graph->SetPoint(6,106,9.52462);
   graph->SetPoint(7,107,9.42536);
   graph->SetPoint(8,108,9.33136);
   graph->SetPoint(9,109,9.24251);
   graph->SetPoint(10,110,9.15872);
   graph->SetPoint(11,111,9.07987);
   graph->SetPoint(12,112,9.00584);
   graph->SetPoint(13,113,8.9365);
   graph->SetPoint(14,114,8.8717);
   graph->SetPoint(15,115,8.81129);
   graph->SetPoint(16,116,8.75511);
   graph->SetPoint(17,117,8.70301);
   graph->SetPoint(18,118,8.6548);
   graph->SetPoint(19,119,8.61033);
   graph->SetPoint(20,120,8.56943);
   graph->SetPoint(21,121,8.53192);
   graph->SetPoint(22,122,8.49763);
   graph->SetPoint(23,123,8.46641);
   graph->SetPoint(24,124,8.43808);
   graph->SetPoint(25,125,8.41249);
   graph->SetPoint(26,126,8.38947);
   graph->SetPoint(27,127,8.3689);
   graph->SetPoint(28,128,8.35061);
   graph->SetPoint(29,129,8.33447);
   graph->SetPoint(30,130,8.32036);
   graph->SetPoint(31,131,8.30814);
   graph->SetPoint(32,132,8.2977);
   graph->SetPoint(33,133,8.28893);
   graph->SetPoint(34,134,8.28173);
   graph->SetPoint(35,135,8.27599);
   graph->SetPoint(36,136,8.27162);
   graph->SetPoint(37,137,8.26855);
   graph->SetPoint(38,138,8.26669);
   graph->SetPoint(39,139,8.26596);
   graph->SetPoint(40,140,8.2663);
   graph->SetPoint(41,141,8.26764);
   graph->SetPoint(42,142,8.26993);
   graph->SetPoint(43,143,8.27311);
   graph->SetPoint(44,144,8.27713);
   graph->SetPoint(45,145,8.28194);
   graph->SetPoint(46,146,8.28751);
   graph->SetPoint(47,147,8.29379);
   graph->SetPoint(48,148,8.30076);
   graph->SetPoint(49,149,8.30837);
   graph->SetPoint(50,150,8.3166);
   graph->SetPoint(51,151,8.32542);
   graph->SetPoint(52,152,8.3348);
   graph->SetPoint(53,153,8.34473);
   graph->SetPoint(54,154,8.35519);
   graph->SetPoint(55,155,8.36615);
   graph->SetPoint(56,156,8.3776);
   graph->SetPoint(57,157,8.38952);
   graph->SetPoint(58,158,8.4019);
   graph->SetPoint(59,159,8.41474);
   graph->SetPoint(60,160,8.42801);
   graph->SetPoint(61,161,8.4417);
   graph->SetPoint(62,162,8.45582);
   graph->SetPoint(63,163,8.47035);
   graph->SetPoint(64,164,8.48528);
   graph->SetPoint(65,165,8.50061);
   graph->SetPoint(66,166,8.51634);
   graph->SetPoint(67,167,8.53245);
   graph->SetPoint(68,168,8.54895);
   graph->SetPoint(69,169,8.56584);
   graph->SetPoint(70,170,8.5831);
   graph->SetPoint(71,171,8.60074);
   graph->SetPoint(72,172,8.61875);
   graph->SetPoint(73,173,8.63714);
   graph->SetPoint(74,174,8.6559);
   graph->SetPoint(75,175,8.67504);
   graph->SetPoint(76,176,8.69455);
   graph->SetPoint(77,177,8.71443);
   graph->SetPoint(78,178,8.73468);
   graph->SetPoint(79,179,8.75532);
   graph->SetPoint(80,180,8.77632);
   graph->SetPoint(81,181,8.87866);
   graph->SetPoint(82,182,8.88099);
   graph->SetPoint(83,183,8.88399);
   graph->SetPoint(84,184,8.88765);
   graph->SetPoint(85,185,8.89197);
   graph->SetPoint(86,186,8.89695);
   graph->SetPoint(87,187,8.90258);
   graph->SetPoint(88,188,8.90887);
   graph->SetPoint(89,189,8.9158);
   graph->SetPoint(90,190,8.92339);
   graph->SetPoint(91,191,8.93163);
   graph->SetPoint(92,192,8.94051);
   graph->SetPoint(93,193,8.95005);
   graph->SetPoint(94,194,8.96023);
   graph->SetPoint(95,195,8.97106);
   graph->SetPoint(96,196,8.98254);
   graph->SetPoint(97,197,8.99467);
   graph->SetPoint(98,198,9.00744);
   graph->SetPoint(99,199,9.02087);
   graph->SetPoint(100,200,8.74828);
   graph->SetPoint(101,201,8.76302);
   graph->SetPoint(102,202,8.77832);
   graph->SetPoint(103,203,8.79418);
   graph->SetPoint(104,204,8.8106);
   graph->SetPoint(105,205,8.82758);
   graph->SetPoint(106,206,8.84512);
   graph->SetPoint(107,207,8.86322);
   graph->SetPoint(108,208,8.8819);
   graph->SetPoint(109,209,8.90115);
   graph->SetPoint(110,210,8.92097);
   graph->SetPoint(111,211,8.94136);
   graph->SetPoint(112,212,8.96234);
   graph->SetPoint(113,213,8.98389);
   graph->SetPoint(114,214,9.00604);
   graph->SetPoint(115,215,9.02877);
   graph->SetPoint(116,216,9.05209);
   graph->SetPoint(117,217,9.07601);
   graph->SetPoint(118,218,9.10052);
   graph->SetPoint(119,219,9.12564);
   graph->SetPoint(120,220,9.15137);
   graph->SetPoint(121,221,9.1777);
   graph->SetPoint(122,222,9.20466);
   graph->SetPoint(123,223,9.23222);
   graph->SetPoint(124,224,9.26042);
   graph->SetPoint(125,225,9.28924);
   graph->SetPoint(126,226,9.31869);
   graph->SetPoint(127,227,9.34878);
   graph->SetPoint(128,228,9.3795);
   graph->SetPoint(129,229,9.41088);
   graph->SetPoint(130,230,9.4429);
   graph->SetPoint(131,231,9.47558);
   graph->SetPoint(132,232,9.50892);
   graph->SetPoint(133,233,9.54293);
   graph->SetPoint(134,234,9.57761);
   graph->SetPoint(135,235,9.61296);
   graph->SetPoint(136,236,9.649);
   graph->SetPoint(137,237,9.68572);
   graph->SetPoint(138,238,9.72314);
   graph->SetPoint(139,239,9.76125);
   graph->SetPoint(140,240,9.79617);
   graph->SetPoint(141,241,9.83779);
   graph->SetPoint(142,242,9.87977);
   graph->SetPoint(143,243,9.92212);
   graph->SetPoint(144,244,9.96485);
   graph->SetPoint(145,245,10.0079);
   graph->SetPoint(146,246,10.0514);
   graph->SetPoint(147,247,10.0953);
   graph->SetPoint(148,248,10.1395);
   graph->SetPoint(149,249,10.1842);
   graph->SetPoint(150,250,10.2292);
   graph->SetPoint(151,251,10.2746);
   graph->SetPoint(152,252,10.3204);
   graph->SetPoint(153,253,10.3666);
   graph->SetPoint(154,254,10.4133);
   graph->SetPoint(155,255,10.4603);
   graph->SetPoint(156,256,10.5077);
   graph->SetPoint(157,257,10.5555);
   graph->SetPoint(158,258,10.6038);
   graph->SetPoint(159,259,10.6524);
   graph->SetPoint(160,260,10.7015);
   graph->SetPoint(161,261,10.7131);
   graph->SetPoint(162,262,10.7571);
   graph->SetPoint(163,263,10.801);
   graph->SetPoint(164,264,10.845);
   graph->SetPoint(165,265,10.889);
   graph->SetPoint(166,266,10.933);
   graph->SetPoint(167,267,10.977);
   graph->SetPoint(168,268,11.021);
   graph->SetPoint(169,269,11.0651);
   graph->SetPoint(170,270,11.1091);
   graph->SetPoint(171,271,11.1531);
   graph->SetPoint(172,272,11.1971);
   graph->SetPoint(173,273,11.2412);
   graph->SetPoint(174,274,11.2852);
   graph->SetPoint(175,275,11.3293);
   graph->SetPoint(176,276,11.3733);
   graph->SetPoint(177,277,11.4173);
   graph->SetPoint(178,278,11.4614);
   graph->SetPoint(179,279,11.5054);
   graph->SetPoint(180,280,11.5495);
   graph->SetPoint(181,281,11.5935);
   graph->SetPoint(182,282,11.6376);
   graph->SetPoint(183,283,11.6816);
   graph->SetPoint(184,284,11.7257);
   graph->SetPoint(185,285,11.7698);
   graph->SetPoint(186,286,11.8138);
   graph->SetPoint(187,287,11.8578);
   graph->SetPoint(188,288,11.9019);
   graph->SetPoint(189,289,11.9459);
   graph->SetPoint(190,290,11.99);
   graph->SetPoint(191,291,12.034);
   graph->SetPoint(192,292,12.0781);
   graph->SetPoint(193,293,12.1221);
   graph->SetPoint(194,294,12.1661);
   graph->SetPoint(195,295,12.2102);
   graph->SetPoint(196,296,12.2542);
   graph->SetPoint(197,297,12.2982);
   graph->SetPoint(198,298,12.3422);
   graph->SetPoint(199,299,12.3862);
   graph->SetPoint(200,300,12.4302);
   graph->SetPoint(201,301,12.4742);
   graph->SetPoint(202,302,12.5182);
   graph->SetPoint(203,303,12.5622);
   graph->SetPoint(204,304,12.6062);
   graph->SetPoint(205,305,12.6501);
   graph->SetPoint(206,306,12.6941);
   graph->SetPoint(207,307,12.738);
   graph->SetPoint(208,308,12.782);
   graph->SetPoint(209,309,12.8259);
   graph->SetPoint(210,310,12.8699);
   graph->SetPoint(211,311,12.9138);
   graph->SetPoint(212,312,12.9577);
   graph->SetPoint(213,313,13.0016);
   graph->SetPoint(214,314,13.0455);
   graph->SetPoint(215,315,13.0894);
   graph->SetPoint(216,316,13.1332);
   graph->SetPoint(217,317,13.1771);
   graph->SetPoint(218,318,13.221);
   graph->SetPoint(219,319,13.2648);
   graph->SetPoint(220,320,13.3086);
   graph->SetPoint(221,321,13.3524);
   graph->SetPoint(222,322,13.3962);
   graph->SetPoint(223,323,13.44);
   graph->SetPoint(224,324,13.4838);
   graph->SetPoint(225,325,13.5276);
   graph->SetPoint(226,326,13.5713);
   graph->SetPoint(227,327,13.6151);
   graph->SetPoint(228,328,13.6588);
   graph->SetPoint(229,329,13.7025);
   graph->SetPoint(230,330,13.7462);
   graph->SetPoint(231,331,13.7899);
   graph->SetPoint(232,332,13.8336);
   graph->SetPoint(233,333,13.8772);
   graph->SetPoint(234,334,13.9209);
   graph->SetPoint(235,335,13.9645);
   graph->SetPoint(236,336,14.0081);
   graph->SetPoint(237,337,14.0517);
   graph->SetPoint(238,338,14.0952);
   graph->SetPoint(239,339,14.1388);
   graph->SetPoint(240,340,14.1823);
   graph->SetPoint(241,341,14.2259);
   graph->SetPoint(242,342,14.2694);
   graph->SetPoint(243,343,14.3129);
   graph->SetPoint(244,344,14.3563);
   graph->SetPoint(245,345,14.3998);
   graph->SetPoint(246,346,14.4432);
   graph->SetPoint(247,347,14.4866);
   graph->SetPoint(248,348,14.53);
   graph->SetPoint(249,349,14.5734);
   graph->SetPoint(250,350,14.6167);
   graph->SetPoint(251,351,14.6601);
   graph->SetPoint(252,352,14.7034);
   graph->SetPoint(253,353,14.7467);
   graph->SetPoint(254,354,14.79);
   graph->SetPoint(255,355,14.8332);
   graph->SetPoint(256,356,14.8764);
   graph->SetPoint(257,357,14.9197);
   graph->SetPoint(258,358,14.9628);
   graph->SetPoint(259,359,15.006);
   graph->SetPoint(260,360,15.0492);
   graph->SetPoint(261,361,15.0923);
   graph->SetPoint(262,362,15.1354);
   graph->SetPoint(263,363,15.1785);
   graph->SetPoint(264,364,15.2215);
   graph->SetPoint(265,365,15.2645);
   graph->SetPoint(266,366,15.3075);
   graph->SetPoint(267,367,15.3505);
   graph->SetPoint(268,368,15.3935);
   graph->SetPoint(269,369,15.4364);
   graph->SetPoint(270,370,15.4793);
   graph->SetPoint(271,371,15.5222);
   graph->SetPoint(272,372,15.5651);
   graph->SetPoint(273,373,15.6079);
   graph->SetPoint(274,374,15.6507);
   graph->SetPoint(275,375,15.6935);
   graph->SetPoint(276,376,15.7362);
   graph->SetPoint(277,377,15.779);
   graph->SetPoint(278,378,15.8217);
   graph->SetPoint(279,379,15.8644);
   graph->SetPoint(280,380,15.907);
   graph->SetPoint(281,381,15.9496);
   graph->SetPoint(282,382,15.9922);
   graph->SetPoint(283,383,16.0348);
   graph->SetPoint(284,384,16.0773);
   graph->SetPoint(285,385,16.1199);
   graph->SetPoint(286,386,16.1623);
   graph->SetPoint(287,387,16.2048);
   graph->SetPoint(288,388,16.2472);
   graph->SetPoint(289,389,16.2896);
   graph->SetPoint(290,390,16.332);
   graph->SetPoint(291,391,16.3743);
   graph->SetPoint(292,392,16.4166);
   graph->SetPoint(293,393,16.4589);
   graph->SetPoint(294,394,16.5012);
   graph->SetPoint(295,395,16.5434);
   graph->SetPoint(296,396,16.5856);
   graph->SetPoint(297,397,16.6277);
   graph->SetPoint(298,398,16.6699);
   graph->SetPoint(299,399,16.712);
   graph->SetPoint(300,400,16.754);
   graph->SetPoint(301,401,16.7961);
   graph->SetPoint(302,402,16.8381);
   graph->SetPoint(303,403,16.8801);
   graph->SetPoint(304,404,16.922);
   graph->SetPoint(305,405,16.9639);
   graph->SetPoint(306,406,17.0058);
   graph->SetPoint(307,407,17.0476);
   graph->SetPoint(308,408,17.0894);
   graph->SetPoint(309,409,17.1312);
   graph->SetPoint(310,410,17.173);
   graph->SetPoint(311,411,17.2147);
   graph->SetPoint(312,412,17.2564);
   graph->SetPoint(313,413,17.298);
   graph->SetPoint(314,414,17.3396);
   graph->SetPoint(315,415,17.3812);
   graph->SetPoint(316,416,17.4228);
   graph->SetPoint(317,417,17.4643);
   graph->SetPoint(318,418,17.5058);
   graph->SetPoint(319,419,17.5472);
   graph->SetPoint(320,420,17.5886);
   graph->SetPoint(321,421,17.63);
   graph->SetPoint(322,422,17.6713);
   graph->SetPoint(323,423,17.7126);
   graph->SetPoint(324,424,17.7539);
   graph->SetPoint(325,425,17.7951);
   graph->SetPoint(326,426,17.8363);
   graph->SetPoint(327,427,17.8775);
   graph->SetPoint(328,428,17.9186);
   graph->SetPoint(329,429,17.9597);
   graph->SetPoint(330,430,18.0008);
   graph->SetPoint(331,431,18.0418);
   graph->SetPoint(332,432,18.0828);
   graph->SetPoint(333,433,18.1238);
   graph->SetPoint(334,434,18.1647);
   graph->SetPoint(335,435,18.2055);
   graph->SetPoint(336,436,18.2464);
   graph->SetPoint(337,437,18.2872);
   graph->SetPoint(338,438,18.328);
   graph->SetPoint(339,439,18.3687);
   graph->SetPoint(340,440,18.4094);
   graph->SetPoint(341,441,18.4501);
   graph->SetPoint(342,442,18.4907);
   graph->SetPoint(343,443,18.5313);
   graph->SetPoint(344,444,18.5718);
   graph->SetPoint(345,445,18.6123);
   graph->SetPoint(346,446,18.6528);
   graph->SetPoint(347,447,18.6932);
   graph->SetPoint(348,448,18.7336);
   graph->SetPoint(349,449,18.774);
   graph->SetPoint(350,450,18.8143);
   graph->SetPoint(351,451,18.8546);
   graph->SetPoint(352,452,18.8949);
   graph->SetPoint(353,453,18.9351);
   graph->SetPoint(354,454,18.9753);
   graph->SetPoint(355,455,19.0154);
   graph->SetPoint(356,456,19.0555);
   graph->SetPoint(357,457,19.0956);
   graph->SetPoint(358,458,19.1356);
   graph->SetPoint(359,459,19.1756);
   graph->SetPoint(360,460,19.2155);
   graph->SetPoint(361,461,19.2554);
   graph->SetPoint(362,462,19.2953);
   graph->SetPoint(363,463,19.3351);
   graph->SetPoint(364,464,19.3749);
   graph->SetPoint(365,465,19.4147);
   graph->SetPoint(366,466,19.4544);
   graph->SetPoint(367,467,19.4941);
   graph->SetPoint(368,468,19.5338);
   graph->SetPoint(369,469,19.5734);
   graph->SetPoint(370,470,19.613);
   graph->SetPoint(371,471,19.6525);
   graph->SetPoint(372,472,19.692);
   graph->SetPoint(373,473,19.7315);
   graph->SetPoint(374,474,19.7709);
   graph->SetPoint(375,475,19.8103);
   graph->SetPoint(376,476,19.8496);
   graph->SetPoint(377,477,19.8889);
   graph->SetPoint(378,478,19.9282);
   graph->SetPoint(379,479,19.9674);
   graph->SetPoint(380,480,20.0067);
   graph->SetPoint(381,481,20.0458);
   graph->SetPoint(382,482,20.0849);
   graph->SetPoint(383,483,20.124);
   graph->SetPoint(384,484,20.1631);
   graph->SetPoint(385,485,20.2021);
   graph->SetPoint(386,486,20.2411);
   graph->SetPoint(387,487,20.2801);
   graph->SetPoint(388,488,20.319);
   graph->SetPoint(389,489,20.3578);
   graph->SetPoint(390,490,20.3967);
   graph->SetPoint(391,491,20.4355);
   graph->SetPoint(392,492,20.4743);
   graph->SetPoint(393,493,20.513);
   graph->SetPoint(394,494,20.5517);
   graph->SetPoint(395,495,20.5904);
   graph->SetPoint(396,496,20.629);
   graph->SetPoint(397,497,20.6676);
   graph->SetPoint(398,498,20.7062);
   graph->SetPoint(399,499,20.7447);
   graph->SetPoint(400,500,20.7832);
   graph->SetPoint(401,501,20.8217);
   graph->SetPoint(402,502,20.8601);
   graph->SetPoint(403,503,20.8985);
   graph->SetPoint(404,504,20.9369);
   graph->SetPoint(405,505,20.9752);
   graph->SetPoint(406,506,21.0135);
   graph->SetPoint(407,507,21.0518);
   graph->SetPoint(408,508,21.09);
   graph->SetPoint(409,509,21.1282);
   graph->SetPoint(410,510,21.1664);
   graph->SetPoint(411,511,21.2046);
   graph->SetPoint(412,512,21.2427);
   graph->SetPoint(413,513,21.2808);
   graph->SetPoint(414,514,21.3188);
   graph->SetPoint(415,515,21.3568);
   graph->SetPoint(416,516,21.3948);
   graph->SetPoint(417,517,21.4328);
   graph->SetPoint(418,518,21.4708);
   graph->SetPoint(419,519,21.5087);
   graph->SetPoint(420,520,21.5466);
   graph->SetPoint(421,521,21.5844);
   graph->SetPoint(422,522,21.6223);
   graph->SetPoint(423,523,21.6601);
   graph->SetPoint(424,524,21.6979);
   graph->SetPoint(425,525,21.7356);
   graph->SetPoint(426,526,21.7734);
   graph->SetPoint(427,527,21.8111);
   graph->SetPoint(428,528,21.8488);
   graph->SetPoint(429,529,21.8864);
   graph->SetPoint(430,530,21.9241);
   graph->SetPoint(431,531,21.9617);
   graph->SetPoint(432,532,21.9993);
   graph->SetPoint(433,533,22.0369);
   graph->SetPoint(434,534,22.0745);
   graph->SetPoint(435,535,22.112);
   graph->SetPoint(436,536,22.1495);
   graph->SetPoint(437,537,22.187);
   graph->SetPoint(438,538,22.2245);
   graph->SetPoint(439,539,22.262);
   graph->SetPoint(440,540,22.2994);
   graph->SetPoint(441,541,22.3369);
   graph->SetPoint(442,542,22.3743);
   graph->SetPoint(443,543,22.4117);
   graph->SetPoint(444,544,22.4491);
   graph->SetPoint(445,545,22.4865);
   graph->SetPoint(446,546,22.5238);
   graph->SetPoint(447,547,22.5612);
   graph->SetPoint(448,548,22.5985);
   graph->SetPoint(449,549,22.6359);
   graph->SetPoint(450,550,22.6732);
   graph->SetPoint(451,551,22.7105);
   graph->SetPoint(452,552,22.7478);
   graph->SetPoint(453,553,22.7851);
   graph->SetPoint(454,554,22.8224);
   graph->SetPoint(455,555,22.8597);
   graph->SetPoint(456,556,22.897);
   graph->SetPoint(457,557,22.9343);
   graph->SetPoint(458,558,22.9716);
   graph->SetPoint(459,559,23.0088);
   graph->SetPoint(460,560,23.0461);
   graph->SetPoint(461,561,23.0834);
   graph->SetPoint(462,562,23.1207);
   graph->SetPoint(463,563,23.158);
   graph->SetPoint(464,564,23.1952);
   graph->SetPoint(465,565,23.2325);
   graph->SetPoint(466,566,23.2698);
   graph->SetPoint(467,567,23.3071);
   graph->SetPoint(468,568,23.3444);
   graph->SetPoint(469,569,23.3817);
   graph->SetPoint(470,570,23.4191);
   graph->SetPoint(471,571,23.4564);
   graph->SetPoint(472,572,23.4938);
   graph->SetPoint(473,573,23.5311);
   graph->SetPoint(474,574,23.5685);
   graph->SetPoint(475,575,23.6059);
   graph->SetPoint(476,576,23.6433);
   graph->SetPoint(477,577,23.6807);
   graph->SetPoint(478,578,23.7182);
   graph->SetPoint(479,579,23.7556);
   graph->SetPoint(480,580,23.7931);
   graph->SetPoint(481,581,23.8306);
   graph->SetPoint(482,582,23.8682);
   graph->SetPoint(483,583,23.9057);
   graph->SetPoint(484,584,23.9433);
   graph->SetPoint(485,585,23.9809);
   graph->SetPoint(486,586,24.0186);
   graph->SetPoint(487,587,24.0563);
   graph->SetPoint(488,588,24.094);
   graph->SetPoint(489,589,24.1317);
   graph->SetPoint(490,590,24.1695);
   graph->SetPoint(491,591,24.2073);
   graph->SetPoint(492,592,24.2452);
   graph->SetPoint(493,593,24.2831);
   graph->SetPoint(494,594,24.321);
   graph->SetPoint(495,595,24.359);
   graph->SetPoint(496,596,24.3971);
   graph->SetPoint(497,597,24.4351);
   graph->SetPoint(498,598,24.4733);
   graph->SetPoint(499,599,24.5115);
   graph->SetPoint(500,600,24.5497);
   graph->SetPoint(501,601,24.588);
   graph->SetPoint(502,602,24.6263);
   graph->SetPoint(503,603,24.6647);
   graph->SetPoint(504,604,24.7032);
   graph->SetPoint(505,605,24.7417);
   graph->SetPoint(506,606,24.7803);
   graph->SetPoint(507,607,24.819);
   graph->SetPoint(508,608,24.8577);
   graph->SetPoint(509,609,24.8965);
   graph->SetPoint(510,610,24.9354);
   graph->SetPoint(511,611,24.9744);
   graph->SetPoint(512,612,25.0134);
   graph->SetPoint(513,613,25.0525);
   graph->SetPoint(514,614,25.0917);
   graph->SetPoint(515,615,25.131);
   graph->SetPoint(516,616,25.1703);
   graph->SetPoint(517,617,25.2098);
   graph->SetPoint(518,618,25.2493);
   graph->SetPoint(519,619,25.2889);
   graph->SetPoint(520,620,25.3287);
   graph->SetPoint(521,621,25.3685);
   graph->SetPoint(522,622,25.4084);
   graph->SetPoint(523,623,25.4485);
   graph->SetPoint(524,624,25.4886);
   graph->SetPoint(525,625,25.5288);
   graph->SetPoint(526,626,25.5692);
   graph->SetPoint(527,627,25.6097);
   graph->SetPoint(528,628,25.6503);
   graph->SetPoint(529,629,25.691);
   graph->SetPoint(530,630,25.7318);
   graph->SetPoint(531,631,25.7727);
   graph->SetPoint(532,632,25.8138);
   graph->SetPoint(533,633,25.855);
   graph->SetPoint(534,634,25.8964);
   graph->SetPoint(535,635,25.9378);
   graph->SetPoint(536,636,25.9795);
   graph->SetPoint(537,637,26.0212);
   graph->SetPoint(538,638,26.0631);
   graph->SetPoint(539,639,26.1052);
   graph->SetPoint(540,640,26.1474);
   graph->SetPoint(541,641,26.1898);
   graph->SetPoint(542,642,26.2323);
   graph->SetPoint(543,643,26.275);
   graph->SetPoint(544,644,26.3178);
   graph->SetPoint(545,645,26.3608);
   graph->SetPoint(546,646,26.404);
   graph->SetPoint(547,647,26.4474);
   graph->SetPoint(548,648,26.4909);
   graph->SetPoint(549,649,26.5346);
   graph->SetPoint(550,650,26.5786);
   graph->SetPoint(551,651,26.6227);
   graph->SetPoint(552,652,26.667);
   graph->SetPoint(553,653,26.7114);
   graph->SetPoint(554,654,26.7561);
   graph->SetPoint(555,655,26.801);
   graph->SetPoint(556,656,26.8461);
   graph->SetPoint(557,657,26.8915);
   graph->SetPoint(558,658,26.937);
   graph->SetPoint(559,659,26.9828);
   graph->SetPoint(560,660,27.0287);
   graph->SetPoint(561,661,27.075);
   graph->SetPoint(562,662,27.1214);
   graph->SetPoint(563,663,27.1681);
   graph->SetPoint(564,664,27.215);
   graph->SetPoint(565,665,27.2622);
   graph->SetPoint(566,666,27.3096);
   graph->SetPoint(567,667,27.3573);
   graph->SetPoint(568,668,27.4052);
   graph->SetPoint(569,669,27.4534);
   graph->SetPoint(570,670,27.5019);
   graph->SetPoint(571,671,27.5506);
   graph->SetPoint(572,672,27.5996);
   graph->SetPoint(573,673,27.6489);
   graph->SetPoint(574,674,27.6985);
   graph->SetPoint(575,675,27.7484);
   graph->SetPoint(576,676,27.7986);
   graph->SetPoint(577,677,27.8491);
   graph->SetPoint(578,678,27.8998);
   graph->SetPoint(579,679,27.9509);
   graph->SetPoint(580,680,28.0024);
   graph->SetPoint(581,681,28.0541);
   graph->SetPoint(582,682,28.1062);
   graph->SetPoint(583,683,28.1586);
   graph->SetPoint(584,684,28.2113);
   graph->SetPoint(585,685,28.2644);
   graph->SetPoint(586,686,28.3178);
   graph->SetPoint(587,687,28.3716);
   graph->SetPoint(588,688,28.4258);
   graph->SetPoint(589,689,28.4803);
   graph->SetPoint(590,690,28.5352);
   graph->SetPoint(591,691,28.5904);
   graph->SetPoint(592,692,28.6461);
   graph->SetPoint(593,693,28.7021);
   graph->SetPoint(594,694,28.7586);
   graph->SetPoint(595,695,28.8154);
   graph->SetPoint(596,696,28.8726);
   graph->SetPoint(597,697,28.9303);
   graph->SetPoint(598,698,28.9884);
   graph->SetPoint(599,699,29.0469);
   graph->SetPoint(600,700,29.1058);
   graph->SetPoint(601,701,28.9492);
   graph->SetPoint(602,702,28.9798);
   graph->SetPoint(603,703,29.0104);
   graph->SetPoint(604,704,29.0411);
   graph->SetPoint(605,705,29.0718);
   graph->SetPoint(606,706,29.1025);
   graph->SetPoint(607,707,29.1332);
   graph->SetPoint(608,708,29.164);
   graph->SetPoint(609,709,29.1948);
   graph->SetPoint(610,710,29.2257);
   graph->SetPoint(611,711,29.2565);
   graph->SetPoint(612,712,29.2874);
   graph->SetPoint(613,713,29.3178);
   graph->SetPoint(614,714,29.3488);
   graph->SetPoint(615,715,29.3797);
   graph->SetPoint(616,716,29.4107);
   graph->SetPoint(617,717,29.4418);
   graph->SetPoint(618,718,29.4728);
   graph->SetPoint(619,719,29.5039);
   graph->SetPoint(620,720,29.5349);
   graph->SetPoint(621,721,29.5661);
   graph->SetPoint(622,722,29.5972);
   graph->SetPoint(623,723,29.6283);
   graph->SetPoint(624,724,29.6595);
   graph->SetPoint(625,725,29.6906);
   graph->SetPoint(626,726,29.7218);
   graph->SetPoint(627,727,29.7524);
   graph->SetPoint(628,728,29.7837);
   graph->SetPoint(629,729,29.8149);
   graph->SetPoint(630,730,29.8461);
   graph->SetPoint(631,731,29.8773);
   graph->SetPoint(632,732,29.9085);
   graph->SetPoint(633,733,29.9398);
   graph->SetPoint(634,734,29.971);
   graph->SetPoint(635,735,30.0022);
   graph->SetPoint(636,736,30.0335);
   graph->SetPoint(637,737,30.0647);
   graph->SetPoint(638,738,30.0959);
   graph->SetPoint(639,739,30.1271);
   graph->SetPoint(640,740,30.1583);
   graph->SetPoint(641,741,30.1889);
   graph->SetPoint(642,742,30.2201);
   graph->SetPoint(643,743,30.2512);
   graph->SetPoint(644,744,30.2823);
   graph->SetPoint(645,745,30.3134);
   graph->SetPoint(646,746,30.3445);
   graph->SetPoint(647,747,30.3755);
   graph->SetPoint(648,748,30.4065);
   graph->SetPoint(649,749,30.4375);
   graph->SetPoint(650,750,30.4684);
   graph->SetPoint(651,751,30.4993);
   graph->SetPoint(652,752,30.5302);
   graph->SetPoint(653,753,30.5603);
   graph->SetPoint(654,754,30.5911);
   graph->SetPoint(655,755,30.6218);
   graph->SetPoint(656,756,30.6524);
   graph->SetPoint(657,757,30.6829);
   graph->SetPoint(658,758,30.7134);
   graph->SetPoint(659,759,30.7438);
   graph->SetPoint(660,760,30.7742);
   graph->SetPoint(661,761,30.8044);
   graph->SetPoint(662,762,30.8346);
   graph->SetPoint(663,763,30.8646);
   graph->SetPoint(664,764,30.8939);
   graph->SetPoint(665,765,30.9238);
   graph->SetPoint(666,766,30.9535);
   graph->SetPoint(667,767,30.9831);
   graph->SetPoint(668,768,31.0126);
   graph->SetPoint(669,769,31.042);
   graph->SetPoint(670,770,31.0712);
   graph->SetPoint(671,771,31.1003);
   graph->SetPoint(672,772,31.1292);
   graph->SetPoint(673,773,31.158);
   graph->SetPoint(674,774,31.1859);
   graph->SetPoint(675,775,31.2143);
   graph->SetPoint(676,776,31.2425);
   graph->SetPoint(677,777,31.2705);
   graph->SetPoint(678,778,31.2984);
   graph->SetPoint(679,779,31.326);
   graph->SetPoint(680,780,31.3533);
   graph->SetPoint(681,781,31.3805);
   graph->SetPoint(682,782,31.4074);
   graph->SetPoint(683,783,31.4333);
   graph->SetPoint(684,784,31.4596);
   graph->SetPoint(685,785,31.4857);
   graph->SetPoint(686,786,31.5115);
   graph->SetPoint(687,787,31.5369);
   graph->SetPoint(688,788,31.562);
   graph->SetPoint(689,789,31.5868);
   graph->SetPoint(690,790,31.6112);
   graph->SetPoint(691,791,31.6352);
   graph->SetPoint(692,792,31.6581);
   graph->SetPoint(693,793,31.6813);
   graph->SetPoint(694,794,31.7041);
   graph->SetPoint(695,795,31.7265);
   graph->SetPoint(696,796,31.7483);
   graph->SetPoint(697,797,31.7697);
   graph->SetPoint(698,798,31.7905);
   graph->SetPoint(699,799,31.8108);
   graph->SetPoint(700,800,31.8297);
   graph->Draw("");
   
   graph = new TGraph(64);
   graph->SetName("Graph");
   graph->SetTitle("Graph");
   graph->SetFillColor(18);
   graph->SetPoint(0,100,30.5931);
   graph->SetPoint(1,120,30.528);
   graph->SetPoint(2,140,30.5112);
   graph->SetPoint(3,160,30.5098);
   graph->SetPoint(4,180,30.5189);
   graph->SetPoint(5,200,30.5162);
   graph->SetPoint(6,220,30.5496);
   graph->SetPoint(7,240,30.6012);
   graph->SetPoint(8,260,30.6762);
   graph->SetPoint(9,280,30.7567);
   graph->SetPoint(10,300,30.8503);
   graph->SetPoint(11,320,30.9616);
   graph->SetPoint(12,340,31.0482);
   graph->SetPoint(13,360,31.1387);
   graph->SetPoint(14,380,31.2327);
   graph->SetPoint(15,400,31.3298);
   graph->SetPoint(16,420,31.4297);
   graph->SetPoint(17,440,31.5319);
   graph->SetPoint(18,460,31.6362);
   graph->SetPoint(19,480,31.7424);
   graph->SetPoint(20,500,31.8505);
   graph->SetPoint(21,520,31.9604);
   graph->SetPoint(22,540,32.0726);
   graph->SetPoint(23,560,32.1873);
   graph->SetPoint(24,580,32.3052);
   graph->SetPoint(25,600,32.4272);
   graph->SetPoint(26,620,32.5543);
   graph->SetPoint(27,640,32.6879);
   graph->SetPoint(28,660,32.8297);
   graph->SetPoint(29,680,32.9815);
   graph->SetPoint(30,700,33.1454);
   graph->SetPoint(31,720,33.3231);
   graph->SetPoint(32,720,26.6769);
   graph->SetPoint(33,700,26.8546);
   graph->SetPoint(34,680,27.0185);
   graph->SetPoint(35,660,27.1703);
   graph->SetPoint(36,640,27.3121);
   graph->SetPoint(37,620,27.4457);
   graph->SetPoint(38,600,27.5728);
   graph->SetPoint(39,580,27.6948);
   graph->SetPoint(40,560,27.8127);
   graph->SetPoint(41,540,27.9274);
   graph->SetPoint(42,520,28.0396);
   graph->SetPoint(43,500,28.1495);
   graph->SetPoint(44,480,28.2576);
   graph->SetPoint(45,460,28.3638);
   graph->SetPoint(46,440,28.4681);
   graph->SetPoint(47,420,28.5703);
   graph->SetPoint(48,400,28.6702);
   graph->SetPoint(49,380,28.7673);
   graph->SetPoint(50,360,28.8613);
   graph->SetPoint(51,340,28.9518);
   graph->SetPoint(52,320,29.0384);
   graph->SetPoint(53,300,29.1497);
   graph->SetPoint(54,280,29.2433);
   graph->SetPoint(55,260,29.3238);
   graph->SetPoint(56,240,29.3988);
   graph->SetPoint(57,220,29.4504);
   graph->SetPoint(58,200,29.4838);
   graph->SetPoint(59,180,29.4811);
   graph->SetPoint(60,160,29.4902);
   graph->SetPoint(61,140,29.4888);
   graph->SetPoint(62,120,29.472);
   graph->SetPoint(63,100,29.4069);
   graph->Draw("f");
   
   TGraphErrors *gre = new TGraphErrors(32);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetMarkerColor(2);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(0.75);
   gre->SetPoint(0,100,30);
   gre->SetPointError(0,0,0.593117);
   gre->SetPoint(1,120,30);
   gre->SetPointError(1,0,0.527997);
   gre->SetPoint(2,140,30);
   gre->SetPointError(2,0,0.511182);
   gre->SetPoint(3,160,30);
   gre->SetPointError(3,0,0.509766);
   gre->SetPoint(4,180,30);
   gre->SetPointError(4,0,0.518891);
   gre->SetPoint(5,200,30);
   gre->SetPointError(5,0,0.516167);
   gre->SetPoint(6,220,30);
   gre->SetPointError(6,0,0.549646);
   gre->SetPoint(7,240,30);
   gre->SetPointError(7,0,0.601181);
   gre->SetPoint(8,260,30);
   gre->SetPointError(8,0,0.6762);
   gre->SetPoint(9,280,30);
   gre->SetPointError(9,0,0.75674);
   gre->SetPoint(10,300,30);
   gre->SetPointError(10,0,0.850301);
   gre->SetPoint(11,320,30);
   gre->SetPointError(11,0,0.961641);
   gre->SetPoint(12,340,30);
   gre->SetPointError(12,0,1.0482);
   gre->SetPoint(13,360,30);
   gre->SetPointError(13,0,1.13868);
   gre->SetPoint(14,380,30);
   gre->SetPointError(14,0,1.23269);
   gre->SetPoint(15,400,30);
   gre->SetPointError(15,0,1.32982);
   gre->SetPoint(16,420,30);
   gre->SetPointError(16,0,1.42966);
   gre->SetPoint(17,440,30);
   gre->SetPointError(17,0,1.53188);
   gre->SetPoint(18,460,30);
   gre->SetPointError(18,0,1.63618);
   gre->SetPoint(19,480,30);
   gre->SetPointError(19,0,1.74239);
   gre->SetPoint(20,500,30);
   gre->SetPointError(20,0,1.85045);
   gre->SetPoint(21,520,30);
   gre->SetPointError(21,0,1.96043);
   gre->SetPoint(22,540,30);
   gre->SetPointError(22,0,2.07257);
   gre->SetPoint(23,560,30);
   gre->SetPointError(23,0,2.18729);
   gre->SetPoint(24,580,30);
   gre->SetPointError(24,0,2.30521);
   gre->SetPoint(25,600,30);
   gre->SetPointError(25,0,2.42717);
   gre->SetPoint(26,620,30);
   gre->SetPointError(26,0,2.55427);
   gre->SetPoint(27,640,30);
   gre->SetPointError(27,0,2.68788);
   gre->SetPoint(28,660,30);
   gre->SetPointError(28,0,2.82966);
   gre->SetPoint(29,680,30);
   gre->SetPointError(29,0,2.98149);
   gre->SetPoint(30,700,30);
   gre->SetPointError(30,0,3.14536);
   gre->SetPoint(31,720,30);
   gre->SetPointError(31,0,3.32314);
   gre->Draw("p");
   
   graph = new TGraph(72);
   graph->SetName("Graph");
   graph->SetTitle("Graph");
   graph->SetFillColor(18);
   graph->SetPoint(0,100,40.5468);
   graph->SetPoint(1,120,40.5026);
   graph->SetPoint(2,140,40.4885);
   graph->SetPoint(3,160,40.4857);
   graph->SetPoint(4,180,40.4922);
   graph->SetPoint(5,200,40.4879);
   graph->SetPoint(6,220,40.5165);
   graph->SetPoint(7,240,40.5609);
   graph->SetPoint(8,260,40.6255);
   graph->SetPoint(9,280,40.6956);
   graph->SetPoint(10,300,40.778);
   graph->SetPoint(11,320,40.8803);
   graph->SetPoint(12,340,40.9525);
   graph->SetPoint(13,360,41.0279);
   graph->SetPoint(14,380,41.1062);
   graph->SetPoint(15,400,41.1873);
   graph->SetPoint(16,420,41.2709);
   graph->SetPoint(17,440,41.3568);
   graph->SetPoint(18,460,41.4448);
   graph->SetPoint(19,480,41.5348);
   graph->SetPoint(20,500,41.6268);
   graph->SetPoint(21,520,41.7209);
   graph->SetPoint(22,540,41.8172);
   graph->SetPoint(23,560,41.916);
   graph->SetPoint(24,580,42.018);
   graph->SetPoint(25,600,42.1238);
   graph->SetPoint(26,620,42.2344);
   graph->SetPoint(27,640,42.3512);
   graph->SetPoint(28,660,42.4755);
   graph->SetPoint(29,680,42.6094);
   graph->SetPoint(30,700,42.7551);
   graph->SetPoint(31,720,42.9149);
   graph->SetPoint(32,740,43.0913);
   graph->SetPoint(33,760,43.2864);
   graph->SetPoint(34,780,43.5019);
   graph->SetPoint(35,800,43.7384);
   graph->SetPoint(36,800,36.2616);
   graph->SetPoint(37,780,36.4981);
   graph->SetPoint(38,760,36.7136);
   graph->SetPoint(39,740,36.9087);
   graph->SetPoint(40,720,37.0851);
   graph->SetPoint(41,700,37.2449);
   graph->SetPoint(42,680,37.3906);
   graph->SetPoint(43,660,37.5245);
   graph->SetPoint(44,640,37.6488);
   graph->SetPoint(45,620,37.7656);
   graph->SetPoint(46,600,37.8762);
   graph->SetPoint(47,580,37.982);
   graph->SetPoint(48,560,38.084);
   graph->SetPoint(49,540,38.1828);
   graph->SetPoint(50,520,38.2791);
   graph->SetPoint(51,500,38.3732);
   graph->SetPoint(52,480,38.4652);
   graph->SetPoint(53,460,38.5552);
   graph->SetPoint(54,440,38.6432);
   graph->SetPoint(55,420,38.7291);
   graph->SetPoint(56,400,38.8127);
   graph->SetPoint(57,380,38.8938);
   graph->SetPoint(58,360,38.9721);
   graph->SetPoint(59,340,39.0475);
   graph->SetPoint(60,320,39.1197);
   graph->SetPoint(61,300,39.222);
   graph->SetPoint(62,280,39.3044);
   graph->SetPoint(63,260,39.3745);
   graph->SetPoint(64,240,39.4391);
   graph->SetPoint(65,220,39.4835);
   graph->SetPoint(66,200,39.5121);
   graph->SetPoint(67,180,39.5078);
   graph->SetPoint(68,160,39.5143);
   graph->SetPoint(69,140,39.5115);
   graph->SetPoint(70,120,39.4974);
   graph->SetPoint(71,100,39.4532);
   graph->Draw("f");
   
   gre = new TGraphErrors(36);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetMarkerColor(2);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(0.75);
   gre->SetPoint(0,95,40);
   gre->SetPointError(0,0,6.39919);
   gre->SetPoint(1,115,40);
   gre->SetPointError(1,0,6.36973);
   gre->SetPoint(2,135,40);
   gre->SetPointError(2,0,6.36639);
   gre->SetPoint(3,155,40);
   gre->SetPointError(3,0,6.37365);
   gre->SetPoint(4,175,40);
   gre->SetPointError(4,0,6.39233);
   gre->SetPoint(5,195,40);
   gre->SetPointError(5,0,6.37607);
   gre->SetPoint(6,215,40);
   gre->SetPointError(6,0,6.42467);
   gre->SetPoint(7,235,40);
   gre->SetPointError(7,0,6.49575);
   gre->SetPoint(8,255,40);
   gre->SetPointError(8,0,6.59523);
   gre->SetPoint(9,275,40);
   gre->SetPointError(9,0,6.70118);
   gre->SetPoint(10,295,40);
   gre->SetPointError(10,0,6.82403);
   gre->SetPoint(11,315,40);
   gre->SetPointError(11,0,6.98069);
   gre->SetPoint(12,335,40);
   gre->SetPointError(12,0,7.09073);
   gre->SetPoint(13,355,40);
   gre->SetPointError(13,0,7.20584);
   gre->SetPoint(14,375,40);
   gre->SetPointError(14,0,7.32619);
   gre->SetPoint(15,395,40);
   gre->SetPointError(15,0,7.45191);
   gre->SetPoint(16,415,40);
   gre->SetPointError(16,0,7.5831);
   gre->SetPoint(17,435,40);
   gre->SetPointError(17,0,7.71983);
   gre->SetPoint(18,455,40);
   gre->SetPointError(18,0,7.86216);
   gre->SetPoint(19,475,40);
   gre->SetPointError(19,0,8.01014);
   gre->SetPoint(20,495,40);
   gre->SetPointError(20,0,8.16382);
   gre->SetPoint(21,515,40);
   gre->SetPointError(21,0,8.32327);
   gre->SetPoint(22,535,40);
   gre->SetPointError(22,0,8.48857);
   gre->SetPoint(23,555,40);
   gre->SetPointError(23,0,8.65986);
   gre->SetPoint(24,575,40);
   gre->SetPointError(24,0,8.83732);
   gre->SetPoint(25,595,40);
   gre->SetPointError(25,0,9.02119);
   gre->SetPoint(26,615,40);
   gre->SetPointError(26,0,9.21182);
   gre->SetPoint(27,635,40);
   gre->SetPointError(27,0,9.40966);
   gre->SetPoint(28,655,40);
   gre->SetPointError(28,0,9.61527);
   gre->SetPoint(29,675,40);
   gre->SetPointError(29,0,9.82934);
   gre->SetPoint(30,695,40);
   gre->SetPointError(30,0,10.0525);
   gre->SetPoint(31,715,40);
   gre->SetPointError(31,0,10.2854);
   gre->SetPoint(32,735,40);
   gre->SetPointError(32,0,10.528);
   gre->SetPoint(33,755,40);
   gre->SetPointError(33,0,10.7797);
   gre->SetPoint(34,775,40);
   gre->SetPointError(34,0,11.0385);
   gre->SetPoint(35,795,40);
   gre->SetPointError(35,0,11.3002);
   gre->Draw("");
   
   gre = new TGraphErrors(36);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetMarkerColor(2);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(0.75);
   gre->SetPoint(0,100,40);
   gre->SetPointError(0,0,0.546753);
   gre->SetPoint(1,120,40);
   gre->SetPointError(1,0,0.502566);
   gre->SetPoint(2,140,40);
   gre->SetPointError(2,0,0.488532);
   gre->SetPoint(3,160,40);
   gre->SetPointError(3,0,0.485722);
   gre->SetPoint(4,180,40);
   gre->SetPointError(4,0,0.492211);
   gre->SetPoint(5,200,40);
   gre->SetPointError(5,0,0.487866);
   gre->SetPoint(6,220,40);
   gre->SetPointError(6,0,0.516457);
   gre->SetPoint(7,240,40);
   gre->SetPointError(7,0,0.560888);
   gre->SetPoint(8,260,40);
   gre->SetPointError(8,0,0.625527);
   gre->SetPoint(9,280,40);
   gre->SetPointError(9,0,0.695595);
   gre->SetPoint(10,300,40);
   gre->SetPointError(10,0,0.777954);
   gre->SetPoint(11,320,40);
   gre->SetPointError(11,0,0.880296);
   gre->SetPoint(12,340,40);
   gre->SetPointError(12,0,0.952489);
   gre->SetPoint(13,360,40);
   gre->SetPointError(13,0,1.02786);
   gre->SetPoint(14,380,40);
   gre->SetPointError(14,0,1.10619);
   gre->SetPoint(15,400,40);
   gre->SetPointError(15,0,1.18728);
   gre->SetPoint(16,420,40);
   gre->SetPointError(16,0,1.27088);
   gre->SetPoint(17,440,40);
   gre->SetPointError(17,0,1.35678);
   gre->SetPoint(18,460,40);
   gre->SetPointError(18,0,1.44481);
   gre->SetPoint(19,480,40);
   gre->SetPointError(19,0,1.53484);
   gre->SetPoint(20,500,40);
   gre->SetPointError(20,0,1.62684);
   gre->SetPoint(21,520,40);
   gre->SetPointError(21,0,1.72089);
   gre->SetPoint(22,540,40);
   gre->SetPointError(22,0,1.81717);
   gre->SetPoint(23,560,40);
   gre->SetPointError(23,0,1.91603);
   gre->SetPoint(24,580,40);
   gre->SetPointError(24,0,2.01801);
   gre->SetPoint(25,600,40);
   gre->SetPointError(25,0,2.12382);
   gre->SetPoint(26,620,40);
   gre->SetPointError(26,0,2.23444);
   gre->SetPoint(27,640,40);
   gre->SetPointError(27,0,2.35115);
   gre->SetPoint(28,660,40);
   gre->SetPointError(28,0,2.47551);
   gre->SetPoint(29,680,40);
   gre->SetPointError(29,0,2.60944);
   gre->SetPoint(30,700,40);
   gre->SetPointError(30,0,2.75512);
   gre->SetPoint(31,720,40);
   gre->SetPointError(31,0,2.91494);
   gre->SetPoint(32,740,40);
   gre->SetPointError(32,0,3.09132);
   gre->SetPoint(33,760,40);
   gre->SetPointError(33,0,3.28642);
   gre->SetPoint(34,780,40);
   gre->SetPointError(34,0,3.50189);
   gre->SetPoint(35,800,40);
   gre->SetPointError(35,0,3.7384);
   gre->Draw("p");
   
   gre = new TGraphErrors(32);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetMarkerColor(2);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(0.75);
   gre->SetPoint(0,105,30);
   gre->SetPointError(0,0,5.0447);
   gre->SetPoint(1,125,30);
   gre->SetPointError(1,0,4.99421);
   gre->SetPoint(2,145,30);
   gre->SetPointError(2,0,4.98801);
   gre->SetPoint(3,165,30);
   gre->SetPointError(3,0,4.99659);
   gre->SetPoint(4,185,30);
   gre->SetPointError(4,0,5.01782);
   gre->SetPoint(5,205,30);
   gre->SetPointError(5,0,5.00304);
   gre->SetPoint(6,225,30);
   gre->SetPointError(6,0,5.05634);
   gre->SetPoint(7,245,30);
   gre->SetPointError(7,0,5.13424);
   gre->SetPoint(8,265,30);
   gre->SetPointError(8,0,5.24371);
   gre->SetPoint(9,285,30);
   gre->SetPointError(9,0,5.35969);
   gre->SetPoint(10,305,30);
   gre->SetPointError(10,0,5.49325);
   gre->SetPoint(11,325,30);
   gre->SetPointError(11,0,5.65865);
   gre->SetPoint(12,345,30);
   gre->SetPointError(12,0,5.78254);
   gre->SetPoint(13,365,30);
   gre->SetPointError(13,0,5.91219);
   gre->SetPoint(14,385,30);
   gre->SetPointError(14,0,6.04758);
   gre->SetPoint(15,405,30);
   gre->SetPointError(15,0,6.18863);
   gre->SetPoint(16,425,30);
   gre->SetPointError(16,0,6.33527);
   gre->SetPoint(17,445,30);
   gre->SetPointError(17,0,6.48741);
   gre->SetPoint(18,465,30);
   gre->SetPointError(18,0,6.645);
   gre->SetPoint(19,485,30);
   gre->SetPointError(19,0,6.80799);
   gre->SetPoint(20,505,30);
   gre->SetPointError(20,0,6.9764);
   gre->SetPoint(21,525,30);
   gre->SetPointError(21,0,7.15026);
   gre->SetPoint(22,545,30);
   gre->SetPointError(22,0,7.32968);
   gre->SetPoint(23,565,30);
   gre->SetPointError(23,0,7.51485);
   gre->SetPoint(24,585,30);
   gre->SetPointError(24,0,7.706);
   gre->SetPoint(25,605,30);
   gre->SetPointError(25,0,7.90347);
   gre->SetPoint(26,625,30);
   gre->SetPointError(26,0,8.1077);
   gre->SetPoint(27,645,30);
   gre->SetPointError(27,0,8.31923);
   gre->SetPoint(28,665,30);
   gre->SetPointError(28,0,8.53868);
   gre->SetPoint(29,685,30);
   gre->SetPointError(29,0,8.76666);
   gre->SetPoint(30,705,30);
   gre->SetPointError(30,0,9.00363);
   gre->SetPoint(31,725,30);
   gre->SetPointError(31,0,9.24956);
   gre->Draw("");
   
   graph = new TGraph(38);
   graph->SetName("Graph");
   graph->SetTitle("Graph");
   graph->SetFillColor(18);
   graph->SetPoint(0,100,20.7087);
   graph->SetPoint(1,120,20.5947);
   graph->SetPoint(2,140,20.5709);
   graph->SetPoint(3,160,20.5721);
   graph->SetPoint(4,180,20.5862);
   graph->SetPoint(5,200,20.586);
   graph->SetPoint(6,220,20.6301);
   graph->SetPoint(7,240,20.6977);
   graph->SetPoint(8,260,20.7966);
   graph->SetPoint(9,280,20.9018);
   graph->SetPoint(10,300,21.0228);
   graph->SetPoint(11,320,21.1616);
   graph->SetPoint(12,340,21.2804);
   graph->SetPoint(13,360,21.4043);
   graph->SetPoint(14,380,21.5324);
   graph->SetPoint(15,400,21.6641);
   graph->SetPoint(16,420,21.7987);
   graph->SetPoint(17,440,21.9357);
   graph->SetPoint(18,460,22.0746);
   graph->SetPoint(19,460,17.9254);
   graph->SetPoint(20,440,18.0643);
   graph->SetPoint(21,420,18.2013);
   graph->SetPoint(22,400,18.3359);
   graph->SetPoint(23,380,18.4676);
   graph->SetPoint(24,360,18.5957);
   graph->SetPoint(25,340,18.7196);
   graph->SetPoint(26,320,18.8384);
   graph->SetPoint(27,300,18.9772);
   graph->SetPoint(28,280,19.0982);
   graph->SetPoint(29,260,19.2034);
   graph->SetPoint(30,240,19.3023);
   graph->SetPoint(31,220,19.3699);
   graph->SetPoint(32,200,19.414);
   graph->SetPoint(33,180,19.4138);
   graph->SetPoint(34,160,19.4279);
   graph->SetPoint(35,140,19.4291);
   graph->SetPoint(36,120,19.4053);
   graph->SetPoint(37,100,19.2913);
   graph->Draw("f");
   
   gre = new TGraphErrors(19);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetMarkerColor(2);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(0.75);
   gre->SetPoint(0,95,20);
   gre->SetPointError(0,0,3.75856);
   gre->SetPoint(1,115,20);
   gre->SetPointError(1,0,3.659);
   gre->SetPoint(2,135,20);
   gre->SetPointError(2,0,3.64567);
   gre->SetPoint(3,155,20);
   gre->SetPointError(3,0,3.65672);
   gre->SetPoint(4,175,20);
   gre->SetPointError(4,0,3.68281);
   gre->SetPoint(5,195,20);
   gre->SetPointError(5,0,3.67028);
   gre->SetPoint(6,215,20);
   gre->SetPointError(6,0,3.73377);
   gre->SetPoint(7,235,20);
   gre->SetPointError(7,0,3.82716);
   gre->SetPoint(8,255,20);
   gre->SetPointError(8,0,3.95981);
   gre->SetPoint(9,275,20);
   gre->SetPointError(9,0,4.0996);
   gre->SetPoint(10,295,20);
   gre->SetPointError(10,0,4.25958);
   gre->SetPoint(11,315,20);
   gre->SetPointError(11,0,4.45194);
   gre->SetPoint(12,335,20);
   gre->SetPointError(12,0,4.60706);
   gre->SetPoint(13,355,20);
   gre->SetPointError(13,0,4.76898);
   gre->SetPoint(14,375,20);
   gre->SetPointError(14,0,4.93728);
   gre->SetPoint(15,395,20);
   gre->SetPointError(15,0,5.11154);
   gre->SetPoint(16,415,20);
   gre->SetPointError(16,0,5.29139);
   gre->SetPoint(17,435,20);
   gre->SetPointError(17,0,5.47655);
   gre->SetPoint(18,455,20);
   gre->SetPointError(18,0,5.66678);
   gre->Draw("");
   
   gre = new TGraphErrors(19);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetMarkerColor(2);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(0.75);
   gre->SetPoint(0,100,20);
   gre->SetPointError(0,0,0.708665);
   gre->SetPoint(1,120,20);
   gre->SetPointError(1,0,0.594686);
   gre->SetPoint(2,140,20);
   gre->SetPointError(2,0,0.570883);
   gre->SetPoint(3,160,20);
   gre->SetPointError(3,0,0.572077);
   gre->SetPoint(4,180,20);
   gre->SetPointError(4,0,0.586242);
   gre->SetPoint(5,200,20);
   gre->SetPointError(5,0,0.586042);
   gre->SetPoint(6,220,20);
   gre->SetPointError(6,0,0.630081);
   gre->SetPoint(7,240,20);
   gre->SetPointError(7,0,0.697655);
   gre->SetPoint(8,260,20);
   gre->SetPointError(8,0,0.796638);
   gre->SetPoint(9,280,20);
   gre->SetPointError(9,0,0.901827);
   gre->SetPoint(10,300,20);
   gre->SetPointError(10,0,1.0228);
   gre->SetPoint(11,320,20);
   gre->SetPointError(11,0,1.16159);
   gre->SetPoint(12,340,20);
   gre->SetPointError(12,0,1.28039);
   gre->SetPoint(13,360,20);
   gre->SetPointError(13,0,1.40426);
   gre->SetPoint(14,380,20);
   gre->SetPointError(14,0,1.53241);
   gre->SetPoint(15,400,20);
   gre->SetPointError(15,0,1.66413);
   gre->SetPoint(16,420,20);
   gre->SetPointError(16,0,1.79874);
   gre->SetPoint(17,440,20);
   gre->SetPointError(17,0,1.93571);
   gre->SetPoint(18,460,20);
   gre->SetPointError(18,0,2.07465);
   gre->Draw("p");
   
   graph = new TGraph(14);
   graph->SetName("Graph");
   graph->SetTitle("Graph");
   graph->SetFillColor(18);
   graph->SetPoint(0,120,10.8706);
   graph->SetPoint(1,140,10.8209);
   graph->SetPoint(2,160,10.8267);
   graph->SetPoint(3,180,10.853);
   graph->SetPoint(4,200,10.8578);
   graph->SetPoint(5,220,10.9381);
   graph->SetPoint(6,240,11.0625);
   graph->SetPoint(7,240,8.93753);
   graph->SetPoint(8,220,9.06194);
   graph->SetPoint(9,200,9.14219);
   graph->SetPoint(10,180,9.14698);
   graph->SetPoint(11,160,9.1733);
   graph->SetPoint(12,140,9.1791);
   graph->SetPoint(13,120,9.12945);
   graph->Draw("f");
   
   gre = new TGraphErrors(7);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetMarkerColor(2);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(0.75);
   gre->SetPoint(0,125,10);
   gre->SetPointError(0,0,2.52929);
   gre->SetPoint(1,145,10);
   gre->SetPointError(1,0,2.48969);
   gre->SetPoint(2,165,10);
   gre->SetPointError(2,0,2.50494);
   gre->SetPoint(3,185,10);
   gre->SetPointError(3,0,2.54267);
   gre->SetPoint(4,205,10);
   gre->SetPointError(4,0,2.53434);
   gre->SetPoint(5,225,10);
   gre->SetPointError(5,0,2.63295);
   gre->SetPoint(6,245,10);
   gre->SetPointError(6,0,2.78161);
   gre->Draw("");
   
   gre = new TGraphErrors(7);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetMarkerColor(2);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(0.75);
   gre->SetPoint(0,120,10);
   gre->SetPointError(0,0,0.87055);
   gre->SetPoint(1,140,10);
   gre->SetPointError(1,0,0.820897);
   gre->SetPoint(2,160,10);
   gre->SetPointError(2,0,0.826696);
   gre->SetPoint(3,180,10);
   gre->SetPointError(3,0,0.853016);
   gre->SetPoint(4,200,10);
   gre->SetPointError(4,0,0.857806);
   gre->SetPoint(5,220,10);
   gre->SetPointError(5,0,0.93806);
   gre->SetPoint(6,240,10);
   gre->SetPointError(6,0,1.06247);
   gre->Draw("p");
   TLatex *   tex = new TLatex(520,12.5,"CMS, 60 fb^{-1}");
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(430,7,"H_{SUSY}#rightarrow#tau#tau#rightarrowe#mu/lj/jj");
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(100.706,66.3819,"Small error bars: stat errors");
   tex->SetTextSize(0.0360169);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(100.706,62.7272,"Large error bars: stat + L + #sigma#timesBR + m errors");
   tex->SetTextSize(0.0360169);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(96.1694,56.3316,"A_{t} = 2450 GeV/c^{2}, #mu = 300 GeV/c^{2}");
   tex->SetTextSize(0.036017);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(96.1694,51.7632,"M_{2} = 200 GeV/c^{2}, m_{SUSY} = 1 TeV/c^{2}");
   tex->SetTextSize(0.036017);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(735.786,59.438,"#DeltaL/L = 5%");
   tex->SetTextSize(0.029661);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(719.909,56.697,"#Delta#sigma/#sigma = 20%");
   tex->SetTextSize(0.029661);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(690.423,53.7733,"#DeltaBR/BR = 3%");
   tex->SetTextSize(0.029661);
   tex->SetLineWidth(2);
   tex->Draw();
   dtanb_mAtanb_emu_lj_jj_60fb->Modified();
   dtanb_mAtanb_emu_lj_jj_60fb->cd();
}


==> massFit_a200b20_2Landau1Gauss.C <==
{
//=========Macro generated from canvas: massCanvas/
//=========  (Tue Jan 27 11:19:09 2004) by ROOT version3.10/02
   TCanvas *massCanvas = new TCanvas("massCanvas", "",291,295,500,500);
   gStyle->SetOptFit(1);
   massCanvas->Range(-125,-8.00625,1125,72.0563);
   massCanvas->SetFillColor(0);
   massCanvas->SetBorderMode(0);
   massCanvas->SetBorderSize(2);
   
   TH1 *mass_S = new TH1F("mass_S","",40,0,1000);
   mass_S->SetStats(0);
   mass_S->SetEntries(532);
   mass_S->SetBinContent(3,2);
   mass_S->SetBinContent(4,52);
   mass_S->SetBinContent(5,31);
   mass_S->SetBinContent(6,25);
   mass_S->SetBinContent(7,47);
   mass_S->SetBinContent(8,61);
   mass_S->SetBinContent(9,54);
   mass_S->SetBinContent(10,44);
   mass_S->SetBinContent(11,23);
   mass_S->SetBinContent(12,27);
   mass_S->SetBinContent(13,20);
   mass_S->SetBinContent(14,18);
   mass_S->SetBinContent(15,14);
   mass_S->SetBinContent(16,9);
   mass_S->SetBinContent(17,7);
   mass_S->SetBinContent(18,11);
   mass_S->SetBinContent(19,5);
   mass_S->SetBinContent(20,4);
   mass_S->SetBinContent(21,5);
   mass_S->SetBinContent(22,3);
   mass_S->SetBinContent(23,4);
   mass_S->SetBinContent(24,2);
   mass_S->SetBinContent(25,5);
   mass_S->SetBinContent(26,5);
   mass_S->SetBinContent(27,3);
   mass_S->SetBinContent(28,4);
   mass_S->SetBinContent(29,1);
   mass_S->SetBinContent(31,3);
   mass_S->SetBinContent(32,2);
   mass_S->SetBinContent(33,5);
   mass_S->SetBinContent(34,2);
   mass_S->SetBinContent(35,1);
   mass_S->SetBinContent(36,2);
   mass_S->SetBinContent(37,1);
   mass_S->SetBinContent(38,1);
   mass_S->SetBinContent(39,1);
   mass_S->SetBinContent(40,2);
   mass_S->SetBinContent(41,26);
   
   TF1 *theFit = new TF1("*theFit",50,1000,5);
    //The original function : fitFunction had originally been created by:
    //TF1 *theFit = new TF1("theFit",fitFunction,50,1000,5);
   theFit->SetRange(50,1000);
   theFit->SetName("theFit");
   theFit->SetTitle("fitFunction");
   theFit->SetSavedPoint(0,0.194297);
   theFit->SetSavedPoint(1,0.542672);
   theFit->SetSavedPoint(2,9.93407);
   theFit->SetSavedPoint(3,37.8008);
   theFit->SetSavedPoint(4,49.8771);
   theFit->SetSavedPoint(5,44.6624);
   theFit->SetSavedPoint(6,36.2233);
   theFit->SetSavedPoint(7,30.3356);
   theFit->SetSavedPoint(8,27.8805);
   theFit->SetSavedPoint(9,28.532);
   theFit->SetSavedPoint(10,31.8231);
   theFit->SetSavedPoint(11,37.2109);
   theFit->SetSavedPoint(12,43.9277);
   theFit->SetSavedPoint(13,50.9018);
   theFit->SetSavedPoint(14,56.8543);
   theFit->SetSavedPoint(15,60.5699);
   theFit->SetSavedPoint(16,61.2376);
   theFit->SetSavedPoint(17,58.7053);
   theFit->SetSavedPoint(18,53.5174);
   theFit->SetSavedPoint(19,46.7125);
   theFit->SetSavedPoint(20,39.4745);
   theFit->SetSavedPoint(21,32.7954);
   theFit->SetSavedPoint(22,27.2732);
   theFit->SetSavedPoint(23,23.0887);
   theFit->SetSavedPoint(24,20.1135);
   theFit->SetSavedPoint(25,18.0657);
   theFit->SetSavedPoint(26,16.6427);
   theFit->SetSavedPoint(27,15.5971);
   theFit->SetSavedPoint(28,14.7605);
   theFit->SetSavedPoint(29,14.0336);
   theFit->SetSavedPoint(30,13.3652);
   theFit->SetSavedPoint(31,12.7326);
   theFit->SetSavedPoint(32,12.127);
   theFit->SetSavedPoint(33,11.5461);
   theFit->SetSavedPoint(34,10.9895);
   theFit->SetSavedPoint(35,10.4575);
   theFit->SetSavedPoint(36,9.95016);
   theFit->SetSavedPoint(37,9.46741);
   theFit->SetSavedPoint(38,9.00888);
   theFit->SetSavedPoint(39,8.57399);
   theFit->SetSavedPoint(40,8.16201);
   theFit->SetSavedPoint(41,7.77211);
   theFit->SetSavedPoint(42,7.40337);
   theFit->SetSavedPoint(43,7.05483);
   theFit->SetSavedPoint(44,6.72553);
   theFit->SetSavedPoint(45,6.41447);
   theFit->SetSavedPoint(46,6.1207);
   theFit->SetSavedPoint(47,5.84325);
   theFit->SetSavedPoint(48,5.58122);
   theFit->SetSavedPoint(49,5.33372);
   theFit->SetSavedPoint(50,5.09989);
   theFit->SetSavedPoint(51,4.87893);
   theFit->SetSavedPoint(52,4.67007);
   theFit->SetSavedPoint(53,4.47258);
   theFit->SetSavedPoint(54,4.28577);
   theFit->SetSavedPoint(55,4.10899);
   theFit->SetSavedPoint(56,3.94164);
   theFit->SetSavedPoint(57,3.78315);
   theFit->SetSavedPoint(58,3.63296);
   theFit->SetSavedPoint(59,3.49059);
   theFit->SetSavedPoint(60,3.35556);
   theFit->SetSavedPoint(61,3.22742);
   theFit->SetSavedPoint(62,3.10577);
   theFit->SetSavedPoint(63,2.99021);
   theFit->SetSavedPoint(64,2.88038);
   theFit->SetSavedPoint(65,2.77595);
   theFit->SetSavedPoint(66,2.6766);
   theFit->SetSavedPoint(67,2.58204);
   theFit->SetSavedPoint(68,2.49197);
   theFit->SetSavedPoint(69,2.40616);
   theFit->SetSavedPoint(70,2.32435);
   theFit->SetSavedPoint(71,2.24632);
   theFit->SetSavedPoint(72,2.17185);
   theFit->SetSavedPoint(73,2.10076);
   theFit->SetSavedPoint(74,2.03284);
   theFit->SetSavedPoint(75,1.96793);
   theFit->SetSavedPoint(76,1.90587);
   theFit->SetSavedPoint(77,1.8465);
   theFit->SetSavedPoint(78,1.78967);
   theFit->SetSavedPoint(79,1.73526);
   theFit->SetSavedPoint(80,1.68313);
   theFit->SetSavedPoint(81,1.63317);
   theFit->SetSavedPoint(82,1.58526);
   theFit->SetSavedPoint(83,1.53931);
   theFit->SetSavedPoint(84,1.49521);
   theFit->SetSavedPoint(85,1.45286);
   theFit->SetSavedPoint(86,1.41219);
   theFit->SetSavedPoint(87,1.3731);
   theFit->SetSavedPoint(88,1.33553);
   theFit->SetSavedPoint(89,1.29939);
   theFit->SetSavedPoint(90,1.26463);
   theFit->SetSavedPoint(91,1.23117);
   theFit->SetSavedPoint(92,1.19895);
   theFit->SetSavedPoint(93,1.16791);
   theFit->SetSavedPoint(94,1.13801);
   theFit->SetSavedPoint(95,1.10918);
   theFit->SetSavedPoint(96,1.08138);
   theFit->SetSavedPoint(97,1.05457);
   theFit->SetSavedPoint(98,1.02869);
   theFit->SetSavedPoint(99,1.00371);
   theFit->SetSavedPoint(100,0.979589);
   theFit->SetSavedPoint(101,50);
   theFit->SetSavedPoint(102,1000);
   theFit->SetFillColor(19);
   theFit->SetFillStyle(0);
   theFit->SetLineWidth(3);
   theFit->SetChisquare(21.6094);
   theFit->SetParameter(0,41.224);
   theFit->SetParError(0,6.01886);
   theFit->SetParLimits(0,0,0);
   theFit->SetParameter(1,198.989);
   theFit->SetParError(1,5.02568);
   theFit->SetParLimits(1,0,0);
   theFit->SetParameter(2,34.1803);
   theFit->SetParError(2,5.23177);
   theFit->SetParLimits(2,0,0);
   theFit->SetParameter(3,262.866);
   theFit->SetParError(3,34.0999);
   theFit->SetParLimits(3,0,0);
   theFit->SetParameter(4,100.557);
   theFit->SetParError(4,9.18869);
   theFit->SetParLimits(4,0,0);
   theFit->Draw("same");

   mass_S->SetFillColor(2);
   mass_S->SetLineWidth(3);
   mass_S->GetXaxis()->SetTitle("m_{#tau#tau} (GeV/c^{2})");
   mass_S->GetXaxis()->SetTitleOffset(1.2);
   mass_S->GetYaxis()->SetTitle("Events/20 GeV/c^{2} for 30 fb^{-1}");
   mass_S->GetYaxis()->SetTitleOffset(1.2);
   mass_S->Draw("");
   
   TH1 *mass_S = new TH1F("mass_S","",40,0,1000);
   mass_S->SetStats(0);
   mass_S->SetEntries(353);
   mass_S->SetBinContent(3,2);
   mass_S->SetBinContent(4,52);
   mass_S->SetBinContent(5,30);
   mass_S->SetBinContent(6,19);
   mass_S->SetBinContent(7,24);
   mass_S->SetBinContent(8,14);
   mass_S->SetBinContent(9,20);
   mass_S->SetBinContent(10,13);
   mass_S->SetBinContent(11,13);
   mass_S->SetBinContent(12,21);
   mass_S->SetBinContent(13,15);
   mass_S->SetBinContent(14,12);
   mass_S->SetBinContent(15,11);
   mass_S->SetBinContent(16,7);
   mass_S->SetBinContent(17,5);
   mass_S->SetBinContent(18,9);
   mass_S->SetBinContent(19,5);
   mass_S->SetBinContent(20,4);
   mass_S->SetBinContent(21,5);
   mass_S->SetBinContent(22,3);
   mass_S->SetBinContent(23,4);
   mass_S->SetBinContent(24,2);
   mass_S->SetBinContent(25,4);
   mass_S->SetBinContent(26,5);
   mass_S->SetBinContent(27,3);
   mass_S->SetBinContent(28,4);
   mass_S->SetBinContent(29,1);
   mass_S->SetBinContent(31,3);
   mass_S->SetBinContent(32,2);
   mass_S->SetBinContent(33,5);
   mass_S->SetBinContent(34,2);
   mass_S->SetBinContent(35,1);
   mass_S->SetBinContent(36,2);
   mass_S->SetBinContent(37,1);
   mass_S->SetBinContent(38,1);
   mass_S->SetBinContent(39,1);
   mass_S->SetBinContent(40,2);
   mass_S->SetBinContent(41,26);
   mass_S->SetFillColor(5);
   mass_S->SetLineWidth(3);
   mass_S->Draw("same");
   
   TF1 *backgrFit = new TF1("*backgrFit",50,1000,2);
    //The original function : backgrFunction had originally been created by:
    //TF1 *backgrFit = new TF1("backgrFit",backgrFunction,50,1000,2);
   backgrFit->SetRange(50,1000);
   backgrFit->SetName("backgrFit");
   backgrFit->SetTitle("backgrFunction");
   backgrFit->SetSavedPoint(0,0.191211);
   backgrFit->SetSavedPoint(1,0.532702);
   backgrFit->SetSavedPoint(2,9.90425);
   backgrFit->SetSavedPoint(3,37.7182);
   backgrFit->SetSavedPoint(4,49.6655);
   backgrFit->SetSavedPoint(5,44.1604);
   backgrFit->SetSavedPoint(6,35.1208);
   backgrFit->SetSavedPoint(7,28.0946);
   backgrFit->SetSavedPoint(8,23.6639);
   backgrFit->SetSavedPoint(9,21.1877);
   backgrFit->SetSavedPoint(10,19.9823);
   backgrFit->SetSavedPoint(11,19.5396);
   backgrFit->SetSavedPoint(12,19.5156);
   backgrFit->SetSavedPoint(13,19.6846);
   backgrFit->SetSavedPoint(14,19.9027);
   backgrFit->SetSavedPoint(15,20.0821);
   backgrFit->SetSavedPoint(16,20.1732);
   backgrFit->SetSavedPoint(17,20.1523);
   backgrFit->SetSavedPoint(18,20.0131);
   backgrFit->SetSavedPoint(19,19.7602);
   backgrFit->SetSavedPoint(20,19.4049);
   backgrFit->SetSavedPoint(21,18.9618);
   backgrFit->SetSavedPoint(22,18.4468);
   backgrFit->SetSavedPoint(23,17.8758);
   backgrFit->SetSavedPoint(24,17.2636);
   backgrFit->SetSavedPoint(25,16.6235);
   backgrFit->SetSavedPoint(26,15.9671);
   backgrFit->SetSavedPoint(27,15.3042);
   backgrFit->SetSavedPoint(28,14.643);
   backgrFit->SetSavedPoint(29,13.9899);
   backgrFit->SetSavedPoint(30,13.3502);
   backgrFit->SetSavedPoint(31,12.7278);
   backgrFit->SetSavedPoint(32,12.1256);
   backgrFit->SetSavedPoint(33,11.5457);
   backgrFit->SetSavedPoint(34,10.9894);
   backgrFit->SetSavedPoint(35,10.4575);
   backgrFit->SetSavedPoint(36,9.95015);
   backgrFit->SetSavedPoint(37,9.46741);
   backgrFit->SetSavedPoint(38,9.00888);
   backgrFit->SetSavedPoint(39,8.57399);
   backgrFit->SetSavedPoint(40,8.16201);
   backgrFit->SetSavedPoint(41,7.77211);
   backgrFit->SetSavedPoint(42,7.40337);
   backgrFit->SetSavedPoint(43,7.05483);
   backgrFit->SetSavedPoint(44,6.72553);
   backgrFit->SetSavedPoint(45,6.41447);
   backgrFit->SetSavedPoint(46,6.1207);
   backgrFit->SetSavedPoint(47,5.84325);
   backgrFit->SetSavedPoint(48,5.58122);
   backgrFit->SetSavedPoint(49,5.33372);
   backgrFit->SetSavedPoint(50,5.09989);
   backgrFit->SetSavedPoint(51,4.87893);
   backgrFit->SetSavedPoint(52,4.67007);
   backgrFit->SetSavedPoint(53,4.47258);
   backgrFit->SetSavedPoint(54,4.28577);
   backgrFit->SetSavedPoint(55,4.10899);
   backgrFit->SetSavedPoint(56,3.94164);
   backgrFit->SetSavedPoint(57,3.78315);
   backgrFit->SetSavedPoint(58,3.63296);
   backgrFit->SetSavedPoint(59,3.49059);
   backgrFit->SetSavedPoint(60,3.35556);
   backgrFit->SetSavedPoint(61,3.22742);
   backgrFit->SetSavedPoint(62,3.10577);
   backgrFit->SetSavedPoint(63,2.99021);
   backgrFit->SetSavedPoint(64,2.88038);
   backgrFit->SetSavedPoint(65,2.77595);
   backgrFit->SetSavedPoint(66,2.6766);
   backgrFit->SetSavedPoint(67,2.58204);
   backgrFit->SetSavedPoint(68,2.49197);
   backgrFit->SetSavedPoint(69,2.40616);
   backgrFit->SetSavedPoint(70,2.32435);
   backgrFit->SetSavedPoint(71,2.24632);
   backgrFit->SetSavedPoint(72,2.17185);
   backgrFit->SetSavedPoint(73,2.10076);
   backgrFit->SetSavedPoint(74,2.03284);
   backgrFit->SetSavedPoint(75,1.96793);
   backgrFit->SetSavedPoint(76,1.90587);
   backgrFit->SetSavedPoint(77,1.8465);
   backgrFit->SetSavedPoint(78,1.78967);
   backgrFit->SetSavedPoint(79,1.73526);
   backgrFit->SetSavedPoint(80,1.68313);
   backgrFit->SetSavedPoint(81,1.63317);
   backgrFit->SetSavedPoint(82,1.58526);
   backgrFit->SetSavedPoint(83,1.53931);
   backgrFit->SetSavedPoint(84,1.49521);
   backgrFit->SetSavedPoint(85,1.45286);
   backgrFit->SetSavedPoint(86,1.41219);
   backgrFit->SetSavedPoint(87,1.3731);
   backgrFit->SetSavedPoint(88,1.33553);
   backgrFit->SetSavedPoint(89,1.29939);
   backgrFit->SetSavedPoint(90,1.26463);
   backgrFit->SetSavedPoint(91,1.23117);
   backgrFit->SetSavedPoint(92,1.19895);
   backgrFit->SetSavedPoint(93,1.16791);
   backgrFit->SetSavedPoint(94,1.13801);
   backgrFit->SetSavedPoint(95,1.10918);
   backgrFit->SetSavedPoint(96,1.08138);
   backgrFit->SetSavedPoint(97,1.05457);
   backgrFit->SetSavedPoint(98,1.02869);
   backgrFit->SetSavedPoint(99,1.00371);
   backgrFit->SetSavedPoint(100,0.979589);
   backgrFit->SetSavedPoint(101,50);
   backgrFit->SetSavedPoint(102,1000);
   backgrFit->SetFillColor(19);
   backgrFit->SetFillStyle(0);
   backgrFit->SetLineWidth(3);
   backgrFit->SetParameter(0,262.866);
   backgrFit->SetParError(0,0);
   backgrFit->SetParLimits(0,0,0);
   backgrFit->SetParameter(1,100.557);
   backgrFit->SetParError(1,0);
   backgrFit->SetParLimits(1,0,0);
   backgrFit->Draw("same");

   theFit->Draw("same");

   
   TH1 *mass_S = new TH1F("mass_S","",40,0,1000);
   mass_S->SetStats(0);
   mass_S->SetEntries(532);
   mass_S->SetDirectory(0);
   mass_S->SetBinContent(3,2);
   mass_S->SetBinContent(4,52);
   mass_S->SetBinContent(5,31);
   mass_S->SetBinContent(6,25);
   mass_S->SetBinContent(7,47);
   mass_S->SetBinContent(8,61);
   mass_S->SetBinContent(9,54);
   mass_S->SetBinContent(10,44);
   mass_S->SetBinContent(11,23);
   mass_S->SetBinContent(12,27);
   mass_S->SetBinContent(13,20);
   mass_S->SetBinContent(14,18);
   mass_S->SetBinContent(15,14);
   mass_S->SetBinContent(16,9);
   mass_S->SetBinContent(17,7);
   mass_S->SetBinContent(18,11);
   mass_S->SetBinContent(19,5);
   mass_S->SetBinContent(20,4);
   mass_S->SetBinContent(21,5);
   mass_S->SetBinContent(22,3);
   mass_S->SetBinContent(23,4);
   mass_S->SetBinContent(24,2);
   mass_S->SetBinContent(25,5);
   mass_S->SetBinContent(26,5);
   mass_S->SetBinContent(27,3);
   mass_S->SetBinContent(28,4);
   mass_S->SetBinContent(29,1);
   mass_S->SetBinContent(31,3);
   mass_S->SetBinContent(32,2);
   mass_S->SetBinContent(33,5);
   mass_S->SetBinContent(34,2);
   mass_S->SetBinContent(35,1);
   mass_S->SetBinContent(36,2);
   mass_S->SetBinContent(37,1);
   mass_S->SetBinContent(38,1);
   mass_S->SetBinContent(39,1);
   mass_S->SetBinContent(40,2);
   mass_S->SetBinContent(41,26);

   ptstats = new TPaveStats(0.580645,0.184322,0.881048,0.580508,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(2);
   ptstats->SetFillColor(19);
   ptstats->SetTextAlign(12);
   text = ptstats->AddText("Gauss+2#timesLandau");
   text->SetTextSize(0.0364492);
   text = ptstats->AddText("Entries = 532    ");
   text = ptstats->AddText("Mean  =  267.9");
   text = ptstats->AddText("RMS   =  177.4");
   text = ptstats->AddText("#chi^{2} / ndf = 21.61 / 32");
   text = ptstats->AddText("G:Const  = 41.22 #pm 6.02 ");
   text = ptstats->AddText("G:Mean   =   199 #pm 5.0 ");
   text = ptstats->AddText("G:Sigma  = 34.18 #pm 5.23 ");
   text = ptstats->AddText("L1:Const = 262.9 #pm 34.1 ");
   text = ptstats->AddText("L2:Const = 100.6 #pm 9.2 ");
   ptstats->Draw();
//   mass_S->GetListOfFunctions()->Add(ptstats);
//   ptstats->SetParent(mass_S->GetListOfFunctions());
   mass_S->SetFillColor(2);
   mass_S->SetLineWidth(3);
   mass_S->GetXaxis()->SetTitle("m_{#tau#tau} (GeV/c^{2})");
   mass_S->GetXaxis()->SetTitleOffset(1.2);
   mass_S->GetYaxis()->SetTitle("Events/20 GeV/c^{2} for 30 fb^{-1}");
   mass_S->GetYaxis()->SetTitleOffset(1.2);
   mass_S->Draw("sameaxis");


      tex = new TLatex(505.04,57.4686,"CMS");
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(343.75,51.5318,"H_{SUSY}#rightarrow#tau#tau#rightarrowl+jet (+X)");
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(368.952,45.4253,"m_{A} = 200 GeV/c^{2}");
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(457.157,40.3366,"tan#beta = 20");
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(170,24.705,"Signal");
   tex->SetTextSize(0.035);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(230,2.745,"Background");
   tex->SetTextSize(0.035);
   tex->SetLineWidth(2);
   tex->Draw();
   massCanvas->Modified();
   massCanvas->cd();
}


==> tot_dtanb_mA_h2tau_emu_lj_jj_30fb.C <==
{
//=========Macro generated from canvas: tot_dtanb_mA_h2tau_emu_lj_jj_30fb/
//=========  (Wed Jan 28 09:19:03 2004) by ROOT version3.10/02
   TCanvas *tot_dtanb_mA_h2tau_emu_lj_jj_30fb = new TCanvas("tot_dtanb_mA_h2tau_emu_lj_jj_30fb", "",721,0,500,500);
   tot_dtanb_mA_h2tau_emu_lj_jj_30fb->Range(-112.5,-6.25,1012.5,56.25);
   tot_dtanb_mA_h2tau_emu_lj_jj_30fb->SetFillColor(0);
   tot_dtanb_mA_h2tau_emu_lj_jj_30fb->SetBorderMode(0);
   tot_dtanb_mA_h2tau_emu_lj_jj_30fb->SetBorderSize(2);
   
   TH1 *frame = new TH2F("frame","",2,0,900,2,0,50);
   frame->SetStats(0);
   frame->GetXaxis()->SetTitle("m_{A}(GeV/c^{2})");
   frame->GetXaxis()->SetLabelSize(0.03);
   frame->GetXaxis()->SetTitleOffset(1.2);
   frame->GetYaxis()->SetTitle("#Deltatan#beta/tan#beta(%)");
   frame->GetYaxis()->SetNoExponent();
   frame->GetYaxis()->SetLabelSize(0.03);
   frame->GetYaxis()->SetTitleOffset(1.2);
   frame->Draw("");
   
   TGraph *graph = new TGraph(33);
   graph->SetName("Graph");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);
   graph->SetLineColor(4);
   graph->SetLineWidth(3);
   graph->SetPoint(0,126,11.9248);
   graph->SetPoint(1,127,11.8803);
   graph->SetPoint(2,128,11.8403);
   graph->SetPoint(3,129,11.8045);
   graph->SetPoint(4,130,11.7727);
   graph->SetPoint(5,131,11.7444);
   graph->SetPoint(6,132,11.7194);
   graph->SetPoint(7,133,11.6974);
   graph->SetPoint(8,134,11.6782);
   graph->SetPoint(9,135,11.6615);
   graph->SetPoint(10,136,11.6471);
   graph->SetPoint(11,137,11.6349);
   graph->SetPoint(12,138,11.6246);
   graph->SetPoint(13,139,11.6161);
   graph->SetPoint(14,140,11.6092);
   graph->SetPoint(15,141,11.6039);
   graph->SetPoint(16,142,11.6);
   graph->SetPoint(17,143,11.5973);
   graph->SetPoint(18,144,11.5958);
   graph->SetPoint(19,145,11.5955);
   graph->SetPoint(20,146,11.5962);
   graph->SetPoint(21,147,11.5979);
   graph->SetPoint(22,148,11.6005);
   graph->SetPoint(23,149,11.604);
   graph->SetPoint(24,150,11.6083);
   graph->SetPoint(25,151,11.6134);
   graph->SetPoint(26,152,11.6193);
   graph->SetPoint(27,153,11.6259);
   graph->SetPoint(28,154,11.6332);
   graph->SetPoint(29,155,11.6412);
   graph->SetPoint(30,156,11.6499);
   graph->SetPoint(31,157,11.6592);
   graph->SetPoint(32,158,11.6693);
   graph->Draw("");
   
   graph = new TGraph(302);
   graph->SetName("Graph");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);
   graph->SetLineColor(4);
   graph->SetLineWidth(3);
   graph->SetPoint(0,100,5.01102);
   graph->SetPoint(1,101,4.94154);
   graph->SetPoint(2,102,4.87595);
   graph->SetPoint(3,103,4.81412);
   graph->SetPoint(4,104,4.75591);
   graph->SetPoint(5,105,4.70118);
   graph->SetPoint(6,106,4.6498);
   graph->SetPoint(7,107,4.60162);
   graph->SetPoint(8,108,4.5565);
   graph->SetPoint(9,109,4.51431);
   graph->SetPoint(10,110,4.4749);
   graph->SetPoint(11,111,4.43814);
   graph->SetPoint(12,112,4.40389);
   graph->SetPoint(13,113,4.37202);
   graph->SetPoint(14,114,4.3424);
   graph->SetPoint(15,115,4.31491);
   graph->SetPoint(16,116,4.28941);
   graph->SetPoint(17,117,4.26579);
   graph->SetPoint(18,118,4.24393);
   graph->SetPoint(19,119,4.22372);
   graph->SetPoint(20,120,4.20506);
   graph->SetPoint(21,121,4.18785);
   graph->SetPoint(22,122,4.17199);
   graph->SetPoint(23,123,4.15739);
   graph->SetPoint(24,124,4.14395);
   graph->SetPoint(25,125,4.13162);
   graph->SetPoint(26,126,4.12029);
   graph->SetPoint(27,127,4.10992);
   graph->SetPoint(28,128,4.10042);
   graph->SetPoint(29,129,4.09174);
   graph->SetPoint(30,130,4.08383);
   graph->SetPoint(31,131,4.07662);
   graph->SetPoint(32,132,4.07007);
   graph->SetPoint(33,133,4.06413);
   graph->SetPoint(34,134,4.05877);
   graph->SetPoint(35,135,4.05395);
   graph->SetPoint(36,136,4.04962);
   graph->SetPoint(37,137,4.04577);
   graph->SetPoint(38,138,4.04236);
   graph->SetPoint(39,139,4.03936);
   graph->SetPoint(40,140,4.03675);
   graph->SetPoint(41,141,4.03451);
   graph->SetPoint(42,142,4.03262);
   graph->SetPoint(43,143,4.03106);
   graph->SetPoint(44,144,4.02982);
   graph->SetPoint(45,145,4.02888);
   graph->SetPoint(46,146,4.02823);
   graph->SetPoint(47,147,4.02786);
   graph->SetPoint(48,148,4.02776);
   graph->SetPoint(49,149,4.02792);
   graph->SetPoint(50,150,4.02833);
   graph->SetPoint(51,151,4.02899);
   graph->SetPoint(52,152,4.02988);
   graph->SetPoint(53,153,4.03101);
   graph->SetPoint(54,154,4.03237);
   graph->SetPoint(55,155,4.03396);
   graph->SetPoint(56,156,4.03577);
   graph->SetPoint(57,157,4.0378);
   graph->SetPoint(58,158,4.04004);
   graph->SetPoint(59,159,4.04251);
   graph->SetPoint(60,160,4.04519);
   graph->SetPoint(61,161,4.04809);
   graph->SetPoint(62,162,4.0512);
   graph->SetPoint(63,163,4.05453);
   graph->SetPoint(64,164,4.05808);
   graph->SetPoint(65,165,4.06184);
   graph->SetPoint(66,166,4.06581);
   graph->SetPoint(67,167,4.07001);
   graph->SetPoint(68,168,4.07443);
   graph->SetPoint(69,169,4.07907);
   graph->SetPoint(70,170,4.08393);
   graph->SetPoint(71,171,4.08901);
   graph->SetPoint(72,172,4.09433);
   graph->SetPoint(73,173,4.09987);
   graph->SetPoint(74,174,4.10565);
   graph->SetPoint(75,175,4.11166);
   graph->SetPoint(76,176,4.11791);
   graph->SetPoint(77,177,4.12441);
   graph->SetPoint(78,178,4.13114);
   graph->SetPoint(79,179,4.13812);
   graph->SetPoint(80,180,4.14536);
   graph->SetPoint(81,181,4.15285);
   graph->SetPoint(82,182,4.16059);
   graph->SetPoint(83,183,4.1686);
   graph->SetPoint(84,184,4.17687);
   graph->SetPoint(85,185,4.18541);
   graph->SetPoint(86,186,4.19423);
   graph->SetPoint(87,187,4.20332);
   graph->SetPoint(88,188,4.21269);
   graph->SetPoint(89,189,4.22235);
   graph->SetPoint(90,190,4.23231);
   graph->SetPoint(91,191,4.24255);
   graph->SetPoint(92,192,4.2531);
   graph->SetPoint(93,193,4.26395);
   graph->SetPoint(94,194,4.27511);
   graph->SetPoint(95,195,4.28659);
   graph->SetPoint(96,196,4.29838);
   graph->SetPoint(97,197,4.31051);
   graph->SetPoint(98,198,4.32296);
   graph->SetPoint(99,199,4.33575);
   graph->SetPoint(100,200,4.14395);
   graph->SetPoint(101,201,4.15631);
   graph->SetPoint(102,202,4.16898);
   graph->SetPoint(103,203,4.18196);
   graph->SetPoint(104,204,4.19526);
   graph->SetPoint(105,205,4.20887);
   graph->SetPoint(106,206,4.22281);
   graph->SetPoint(107,207,4.23709);
   graph->SetPoint(108,208,4.25169);
   graph->SetPoint(109,209,4.26664);
   graph->SetPoint(110,210,4.28194);
   graph->SetPoint(111,211,4.29759);
   graph->SetPoint(112,212,4.3136);
   graph->SetPoint(113,213,4.32997);
   graph->SetPoint(114,214,4.34672);
   graph->SetPoint(115,215,4.36384);
   graph->SetPoint(116,216,4.38135);
   graph->SetPoint(117,217,4.39925);
   graph->SetPoint(118,218,4.41754);
   graph->SetPoint(119,219,4.43624);
   graph->SetPoint(120,220,4.45534);
   graph->SetPoint(121,221,4.47487);
   graph->SetPoint(122,222,4.49482);
   graph->SetPoint(123,223,4.5152);
   graph->SetPoint(124,224,4.53602);
   graph->SetPoint(125,225,4.55728);
   graph->SetPoint(126,226,4.57901);
   graph->SetPoint(127,227,4.60119);
   graph->SetPoint(128,228,4.62384);
   graph->SetPoint(129,229,4.64698);
   graph->SetPoint(130,230,4.6706);
   graph->SetPoint(131,231,4.69471);
   graph->SetPoint(132,232,4.71933);
   graph->SetPoint(133,233,4.74446);
   graph->SetPoint(134,234,4.77012);
   graph->SetPoint(135,235,4.7963);
   graph->SetPoint(136,236,4.82303);
   graph->SetPoint(137,237,4.85031);
   graph->SetPoint(138,238,4.87814);
   graph->SetPoint(139,239,4.90655);
   graph->SetPoint(140,240,4.93316);
   graph->SetPoint(141,241,4.96401);
   graph->SetPoint(142,242,4.99526);
   graph->SetPoint(143,243,5.0269);
   graph->SetPoint(144,244,5.05896);
   graph->SetPoint(145,245,5.09144);
   graph->SetPoint(146,246,5.12434);
   graph->SetPoint(147,247,5.15767);
   graph->SetPoint(148,248,5.19144);
   graph->SetPoint(149,249,5.22565);
   graph->SetPoint(150,250,5.26031);
   graph->SetPoint(151,251,5.29542);
   graph->SetPoint(152,252,5.331);
   graph->SetPoint(153,253,5.36705);
   graph->SetPoint(154,254,5.40357);
   graph->SetPoint(155,255,5.44058);
   graph->SetPoint(156,256,5.47807);
   graph->SetPoint(157,257,5.51606);
   graph->SetPoint(158,258,5.55456);
   graph->SetPoint(159,259,5.59356);
   graph->SetPoint(160,260,5.63308);
   graph->SetPoint(161,261,5.64754);
   graph->SetPoint(162,262,5.68396);
   graph->SetPoint(163,263,5.72059);
   graph->SetPoint(164,264,5.75744);
   graph->SetPoint(165,265,5.7945);
   graph->SetPoint(166,266,5.83178);
   graph->SetPoint(167,267,5.86928);
   graph->SetPoint(168,268,5.907);
   graph->SetPoint(169,269,5.94493);
   graph->SetPoint(170,270,5.98309);
   graph->SetPoint(171,271,6.02146);
   graph->SetPoint(172,272,6.06006);
   graph->SetPoint(173,273,6.09888);
   graph->SetPoint(174,274,6.13792);
   graph->SetPoint(175,275,6.17719);
   graph->SetPoint(176,276,6.21667);
   graph->SetPoint(177,277,6.25639);
   graph->SetPoint(178,278,6.29633);
   graph->SetPoint(179,279,6.33649);
   graph->SetPoint(180,280,6.37688);
   graph->SetPoint(181,281,6.4175);
   graph->SetPoint(182,282,6.45834);
   graph->SetPoint(183,283,6.49941);
   graph->SetPoint(184,284,6.54071);
   graph->SetPoint(185,285,6.58224);
   graph->SetPoint(186,286,6.62399);
   graph->SetPoint(187,287,6.66597);
   graph->SetPoint(188,288,6.70818);
   graph->SetPoint(189,289,6.75062);
   graph->SetPoint(190,290,6.79328);
   graph->SetPoint(191,291,6.83617);
   graph->SetPoint(192,292,6.87929);
   graph->SetPoint(193,293,6.92264);
   graph->SetPoint(194,294,6.96621);
   graph->SetPoint(195,295,7.01);
   graph->SetPoint(196,296,7.05402);
   graph->SetPoint(197,297,7.09825);
   graph->SetPoint(198,298,7.14271);
   graph->SetPoint(199,299,7.18739);
   graph->SetPoint(200,300,7.23228);
   graph->SetPoint(201,301,7.45356);
   graph->SetPoint(202,302,7.49257);
   graph->SetPoint(203,303,7.53169);
   graph->SetPoint(204,304,7.57093);
   graph->SetPoint(205,305,7.61028);
   graph->SetPoint(206,306,7.64974);
   graph->SetPoint(207,307,7.68932);
   graph->SetPoint(208,308,7.729);
   graph->SetPoint(209,309,7.7688);
   graph->SetPoint(210,310,7.8087);
   graph->SetPoint(211,311,7.84871);
   graph->SetPoint(212,312,7.88884);
   graph->SetPoint(213,313,7.92907);
   graph->SetPoint(214,314,7.9694);
   graph->SetPoint(215,315,8.00985);
   graph->SetPoint(216,316,8.0504);
   graph->SetPoint(217,317,8.09105);
   graph->SetPoint(218,318,8.13181);
   graph->SetPoint(219,319,8.17268);
   graph->SetPoint(220,320,8.21365);
   graph->SetPoint(221,321,8.25472);
   graph->SetPoint(222,322,8.29589);
   graph->SetPoint(223,323,8.33717);
   graph->SetPoint(224,324,8.37854);
   graph->SetPoint(225,325,8.42002);
   graph->SetPoint(226,326,8.46159);
   graph->SetPoint(227,327,8.50327);
   graph->SetPoint(228,328,8.54504);
   graph->SetPoint(229,329,8.58691);
   graph->SetPoint(230,330,8.62888);
   graph->SetPoint(231,331,8.67094);
   graph->SetPoint(232,332,8.7131);
   graph->SetPoint(233,333,8.75535);
   graph->SetPoint(234,334,8.7977);
   graph->SetPoint(235,335,8.84014);
   graph->SetPoint(236,336,8.88268);
   graph->SetPoint(237,337,8.9253);
   graph->SetPoint(238,338,8.96802);
   graph->SetPoint(239,339,9.01083);
   graph->SetPoint(240,340,9.05373);
   graph->SetPoint(241,341,9.09672);
   graph->SetPoint(242,342,9.1398);
   graph->SetPoint(243,343,9.18296);
   graph->SetPoint(244,344,9.22622);
   graph->SetPoint(245,345,9.26956);
   graph->SetPoint(246,346,9.31298);
   graph->SetPoint(247,347,9.35649);
   graph->SetPoint(248,348,9.40009);
   graph->SetPoint(249,349,9.44377);
   graph->SetPoint(250,350,9.48753);
   graph->SetPoint(251,351,9.53138);
   graph->SetPoint(252,352,9.57531);
   graph->SetPoint(253,353,9.61931);
   graph->SetPoint(254,354,9.6634);
   graph->SetPoint(255,355,9.70757);
   graph->SetPoint(256,356,9.75182);
   graph->SetPoint(257,357,9.79615);
   graph->SetPoint(258,358,9.84055);
   graph->SetPoint(259,359,9.88504);
   graph->SetPoint(260,360,9.92959);
   graph->SetPoint(261,361,9.97423);
   graph->SetPoint(262,362,10.0189);
   graph->SetPoint(263,363,10.0637);
   graph->SetPoint(264,364,10.1086);
   graph->SetPoint(265,365,10.1535);
   graph->SetPoint(266,366,10.1985);
   graph->SetPoint(267,367,10.2436);
   graph->SetPoint(268,368,10.2887);
   graph->SetPoint(269,369,10.334);
   graph->SetPoint(270,370,10.3792);
   graph->SetPoint(271,371,10.4246);
   graph->SetPoint(272,372,10.47);
   graph->SetPoint(273,373,10.5155);
   graph->SetPoint(274,374,10.5611);
   graph->SetPoint(275,375,10.6067);
   graph->SetPoint(276,376,10.6524);
   graph->SetPoint(277,377,10.6981);
   graph->SetPoint(278,378,10.744);
   graph->SetPoint(279,379,10.7899);
   graph->SetPoint(280,380,10.8358);
   graph->SetPoint(281,381,10.8818);
   graph->SetPoint(282,382,10.9279);
   graph->SetPoint(283,383,10.974);
   graph->SetPoint(284,384,11.0202);
   graph->SetPoint(285,385,11.0665);
   graph->SetPoint(286,386,11.1128);
   graph->SetPoint(287,387,11.1592);
   graph->SetPoint(288,388,11.2056);
   graph->SetPoint(289,389,11.2521);
   graph->SetPoint(290,390,11.2986);
   graph->SetPoint(291,391,11.3452);
   graph->SetPoint(292,392,11.3919);
   graph->SetPoint(293,393,11.4386);
   graph->SetPoint(294,394,11.4854);
   graph->SetPoint(295,395,11.5322);
   graph->SetPoint(296,396,11.5791);
   graph->SetPoint(297,397,11.626);
   graph->SetPoint(298,398,11.673);
   graph->SetPoint(299,399,11.7201);
   graph->SetPoint(300,400,11.7672);
   graph->SetPoint(301,401,11.8143);
   graph->Draw("");
   
   graph = new TGraph(518);
   graph->SetName("Graph");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);
   graph->SetLineColor(4);
   graph->SetLineWidth(3);
   graph->SetPoint(0,100,2.79598);
   graph->SetPoint(1,101,2.76968);
   graph->SetPoint(2,102,2.74492);
   graph->SetPoint(3,103,2.72163);
   graph->SetPoint(4,104,2.69973);
   graph->SetPoint(5,105,2.67916);
   graph->SetPoint(6,106,2.65986);
   graph->SetPoint(7,107,2.64175);
   graph->SetPoint(8,108,2.62477);
   graph->SetPoint(9,109,2.60887);
   graph->SetPoint(10,110,2.59397);
   graph->SetPoint(11,111,2.58003);
   graph->SetPoint(12,112,2.56699);
   graph->SetPoint(13,113,2.55479);
   graph->SetPoint(14,114,2.54338);
   graph->SetPoint(15,115,2.53272);
   graph->SetPoint(16,116,2.52275);
   graph->SetPoint(17,117,2.51344);
   graph->SetPoint(18,118,2.50473);
   graph->SetPoint(19,119,2.4966);
   graph->SetPoint(20,120,2.489);
   graph->SetPoint(21,121,2.48191);
   graph->SetPoint(22,122,2.47528);
   graph->SetPoint(23,123,2.46908);
   graph->SetPoint(24,124,2.4633);
   graph->SetPoint(25,125,2.45789);
   graph->SetPoint(26,126,2.45285);
   graph->SetPoint(27,127,2.44813);
   graph->SetPoint(28,128,2.44374);
   graph->SetPoint(29,129,2.43963);
   graph->SetPoint(30,130,2.4358);
   graph->SetPoint(31,131,2.43223);
   graph->SetPoint(32,132,2.42891);
   graph->SetPoint(33,133,2.42582);
   graph->SetPoint(34,134,2.42295);
   graph->SetPoint(35,135,2.42028);
   graph->SetPoint(36,136,2.41781);
   graph->SetPoint(37,137,2.41553);
   graph->SetPoint(38,138,2.41343);
   graph->SetPoint(39,139,2.4115);
   graph->SetPoint(40,140,2.40974);
   graph->SetPoint(41,141,2.40813);
   graph->SetPoint(42,142,2.40668);
   graph->SetPoint(43,143,2.40537);
   graph->SetPoint(44,144,2.40421);
   graph->SetPoint(45,145,2.40318);
   graph->SetPoint(46,146,2.4023);
   graph->SetPoint(47,147,2.40154);
   graph->SetPoint(48,148,2.40092);
   graph->SetPoint(49,149,2.40042);
   graph->SetPoint(50,150,2.40005);
   graph->SetPoint(51,151,2.39981);
   graph->SetPoint(52,152,2.39969);
   graph->SetPoint(53,153,2.39969);
   graph->SetPoint(54,154,2.39981);
   graph->SetPoint(55,155,2.40005);
   graph->SetPoint(56,156,2.40042);
   graph->SetPoint(57,157,2.4009);
   graph->SetPoint(58,158,2.4015);
   graph->SetPoint(59,159,2.40222);
   graph->SetPoint(60,160,2.40306);
   graph->SetPoint(61,161,2.40402);
   graph->SetPoint(62,162,2.4051);
   graph->SetPoint(63,163,2.4063);
   graph->SetPoint(64,164,2.40763);
   graph->SetPoint(65,165,2.40907);
   graph->SetPoint(66,166,2.41064);
   graph->SetPoint(67,167,2.41233);
   graph->SetPoint(68,168,2.41415);
   graph->SetPoint(69,169,2.41609);
   graph->SetPoint(70,170,2.41816);
   graph->SetPoint(71,171,2.42035);
   graph->SetPoint(72,172,2.42268);
   graph->SetPoint(73,173,2.42513);
   graph->SetPoint(74,174,2.42772);
   graph->SetPoint(75,175,2.43044);
   graph->SetPoint(76,176,2.43329);
   graph->SetPoint(77,177,2.43628);
   graph->SetPoint(78,178,2.4394);
   graph->SetPoint(79,179,2.44267);
   graph->SetPoint(80,180,2.44607);
   graph->SetPoint(81,181,2.44962);
   graph->SetPoint(82,182,2.45331);
   graph->SetPoint(83,183,2.45715);
   graph->SetPoint(84,184,2.46113);
   graph->SetPoint(85,185,2.46526);
   graph->SetPoint(86,186,2.46954);
   graph->SetPoint(87,187,2.47397);
   graph->SetPoint(88,188,2.47856);
   graph->SetPoint(89,189,2.48331);
   graph->SetPoint(90,190,2.48821);
   graph->SetPoint(91,191,2.49328);
   graph->SetPoint(92,192,2.49851);
   graph->SetPoint(93,193,2.5039);
   graph->SetPoint(94,194,2.50946);
   graph->SetPoint(95,195,2.51519);
   graph->SetPoint(96,196,2.52109);
   graph->SetPoint(97,197,2.52717);
   graph->SetPoint(98,198,2.53342);
   graph->SetPoint(99,199,2.53986);
   graph->SetPoint(100,200,2.43324);
   graph->SetPoint(101,201,2.43944);
   graph->SetPoint(102,202,2.44581);
   graph->SetPoint(103,203,2.45235);
   graph->SetPoint(104,204,2.45905);
   graph->SetPoint(105,205,2.46592);
   graph->SetPoint(106,206,2.47297);
   graph->SetPoint(107,207,2.48019);
   graph->SetPoint(108,208,2.48758);
   graph->SetPoint(109,209,2.49515);
   graph->SetPoint(110,210,2.50291);
   graph->SetPoint(111,211,2.51085);
   graph->SetPoint(112,212,2.51898);
   graph->SetPoint(113,213,2.52729);
   graph->SetPoint(114,214,2.5358);
   graph->SetPoint(115,215,2.5445);
   graph->SetPoint(116,216,2.55341);
   graph->SetPoint(117,217,2.56251);
   graph->SetPoint(118,218,2.57182);
   graph->SetPoint(119,219,2.58133);
   graph->SetPoint(120,220,2.59106);
   graph->SetPoint(121,221,2.60099);
   graph->SetPoint(122,222,2.61115);
   graph->SetPoint(123,223,2.62152);
   graph->SetPoint(124,224,2.63212);
   graph->SetPoint(125,225,2.64295);
   graph->SetPoint(126,226,2.654);
   graph->SetPoint(127,227,2.66529);
   graph->SetPoint(128,228,2.67682);
   graph->SetPoint(129,229,2.68859);
   graph->SetPoint(130,230,2.7006);
   graph->SetPoint(131,231,2.71287);
   graph->SetPoint(132,232,2.72538);
   graph->SetPoint(133,233,2.73816);
   graph->SetPoint(134,234,2.75119);
   graph->SetPoint(135,235,2.76449);
   graph->SetPoint(136,236,2.77806);
   graph->SetPoint(137,237,2.79191);
   graph->SetPoint(138,238,2.80604);
   graph->SetPoint(139,239,2.82045);
   graph->SetPoint(140,240,2.83399);
   graph->SetPoint(141,241,2.8496);
   graph->SetPoint(142,242,2.86541);
   graph->SetPoint(143,243,2.88141);
   graph->SetPoint(144,244,2.89763);
   graph->SetPoint(145,245,2.91405);
   graph->SetPoint(146,246,2.93068);
   graph->SetPoint(147,247,2.94753);
   graph->SetPoint(148,248,2.9646);
   graph->SetPoint(149,249,2.98189);
   graph->SetPoint(150,250,2.9994);
   graph->SetPoint(151,251,3.01715);
   graph->SetPoint(152,252,3.03512);
   graph->SetPoint(153,253,3.05333);
   graph->SetPoint(154,254,3.07177);
   graph->SetPoint(155,255,3.09046);
   graph->SetPoint(156,256,3.10939);
   graph->SetPoint(157,257,3.12857);
   graph->SetPoint(158,258,3.148);
   graph->SetPoint(159,259,3.16769);
   graph->SetPoint(160,260,3.18764);
   graph->SetPoint(161,261,3.19557);
   graph->SetPoint(162,262,3.21406);
   graph->SetPoint(163,263,3.23266);
   graph->SetPoint(164,264,3.25138);
   graph->SetPoint(165,265,3.27021);
   graph->SetPoint(166,266,3.28917);
   graph->SetPoint(167,267,3.30824);
   graph->SetPoint(168,268,3.32743);
   graph->SetPoint(169,269,3.34674);
   graph->SetPoint(170,270,3.36618);
   graph->SetPoint(171,271,3.38573);
   graph->SetPoint(172,272,3.40541);
   graph->SetPoint(173,273,3.42521);
   graph->SetPoint(174,274,3.44513);
   graph->SetPoint(175,275,3.46518);
   graph->SetPoint(176,276,3.48535);
   graph->SetPoint(177,277,3.50565);
   graph->SetPoint(178,278,3.52607);
   graph->SetPoint(179,279,3.54663);
   graph->SetPoint(180,280,3.56731);
   graph->SetPoint(181,281,3.58811);
   graph->SetPoint(182,282,3.60905);
   graph->SetPoint(183,283,3.63012);
   graph->SetPoint(184,284,3.65131);
   graph->SetPoint(185,285,3.67264);
   graph->SetPoint(186,286,3.6941);
   graph->SetPoint(187,287,3.71569);
   graph->SetPoint(188,288,3.73741);
   graph->SetPoint(189,289,3.75926);
   graph->SetPoint(190,290,3.78124);
   graph->SetPoint(191,291,3.80336);
   graph->SetPoint(192,292,3.82561);
   graph->SetPoint(193,293,3.84799);
   graph->SetPoint(194,294,3.87051);
   graph->SetPoint(195,295,3.89315);
   graph->SetPoint(196,296,3.91593);
   graph->SetPoint(197,297,3.93884);
   graph->SetPoint(198,298,3.96188);
   graph->SetPoint(199,299,3.98506);
   graph->SetPoint(200,300,4.00836);
   graph->SetPoint(201,301,4.16418);
   graph->SetPoint(202,302,4.18313);
   graph->SetPoint(203,303,4.20213);
   graph->SetPoint(204,304,4.22119);
   graph->SetPoint(205,305,4.2403);
   graph->SetPoint(206,306,4.25946);
   graph->SetPoint(207,307,4.27868);
   graph->SetPoint(208,308,4.29795);
   graph->SetPoint(209,309,4.31727);
   graph->SetPoint(210,310,4.33664);
   graph->SetPoint(211,311,4.35607);
   graph->SetPoint(212,312,4.37555);
   graph->SetPoint(213,313,4.39508);
   graph->SetPoint(214,314,4.41466);
   graph->SetPoint(215,315,4.43429);
   graph->SetPoint(216,316,4.45397);
   graph->SetPoint(217,317,4.47371);
   graph->SetPoint(218,318,4.49349);
   graph->SetPoint(219,319,4.51333);
   graph->SetPoint(220,320,4.53322);
   graph->SetPoint(221,321,4.55315);
   graph->SetPoint(222,322,4.57314);
   graph->SetPoint(223,323,4.59318);
   graph->SetPoint(224,324,4.61327);
   graph->SetPoint(225,325,4.6334);
   graph->SetPoint(226,326,4.65359);
   graph->SetPoint(227,327,4.67383);
   graph->SetPoint(228,328,4.69411);
   graph->SetPoint(229,329,4.71444);
   graph->SetPoint(230,330,4.73482);
   graph->SetPoint(231,331,4.75525);
   graph->SetPoint(232,332,4.77573);
   graph->SetPoint(233,333,4.79626);
   graph->SetPoint(234,334,4.81683);
   graph->SetPoint(235,335,4.83746);
   graph->SetPoint(236,336,4.85812);
   graph->SetPoint(237,337,4.87884);
   graph->SetPoint(238,338,4.8996);
   graph->SetPoint(239,339,4.92041);
   graph->SetPoint(240,340,4.94127);
   graph->SetPoint(241,341,4.96217);
   graph->SetPoint(242,342,4.98312);
   graph->SetPoint(243,343,5.00411);
   graph->SetPoint(244,344,5.02515);
   graph->SetPoint(245,345,5.04624);
   graph->SetPoint(246,346,5.06737);
   graph->SetPoint(247,347,5.08855);
   graph->SetPoint(248,348,5.10977);
   graph->SetPoint(249,349,5.13103);
   graph->SetPoint(250,350,5.15234);
   graph->SetPoint(251,351,5.17369);
   graph->SetPoint(252,352,5.19509);
   graph->SetPoint(253,353,5.21653);
   graph->SetPoint(254,354,5.23801);
   graph->SetPoint(255,355,5.25954);
   graph->SetPoint(256,356,5.2811);
   graph->SetPoint(257,357,5.30272);
   graph->SetPoint(258,358,5.32437);
   graph->SetPoint(259,359,5.34606);
   graph->SetPoint(260,360,5.3678);
   graph->SetPoint(261,361,5.38958);
   graph->SetPoint(262,362,5.4114);
   graph->SetPoint(263,363,5.43326);
   graph->SetPoint(264,364,5.45517);
   graph->SetPoint(265,365,5.47711);
   graph->SetPoint(266,366,5.49909);
   graph->SetPoint(267,367,5.52111);
   graph->SetPoint(268,368,5.54318);
   graph->SetPoint(269,369,5.56528);
   graph->SetPoint(270,370,5.58742);
   graph->SetPoint(271,371,5.60961);
   graph->SetPoint(272,372,5.63183);
   graph->SetPoint(273,373,5.65408);
   graph->SetPoint(274,374,5.67638);
   graph->SetPoint(275,375,5.69872);
   graph->SetPoint(276,376,5.72109);
   graph->SetPoint(277,377,5.7435);
   graph->SetPoint(278,378,5.76595);
   graph->SetPoint(279,379,5.78844);
   graph->SetPoint(280,380,5.81096);
   graph->SetPoint(281,381,5.83352);
   graph->SetPoint(282,382,5.85612);
   graph->SetPoint(283,383,5.87875);
   graph->SetPoint(284,384,5.90142);
   graph->SetPoint(285,385,5.92412);
   graph->SetPoint(286,386,5.94686);
   graph->SetPoint(287,387,5.96964);
   graph->SetPoint(288,388,5.99245);
   graph->SetPoint(289,389,6.01529);
   graph->SetPoint(290,390,6.03817);
   graph->SetPoint(291,391,6.06109);
   graph->SetPoint(292,392,6.08403);
   graph->SetPoint(293,393,6.10701);
   graph->SetPoint(294,394,6.13003);
   graph->SetPoint(295,395,6.15308);
   graph->SetPoint(296,396,6.17616);
   graph->SetPoint(297,397,6.19928);
   graph->SetPoint(298,398,6.22242);
   graph->SetPoint(299,399,6.2456);
   graph->SetPoint(300,400,6.26882);
   graph->SetPoint(301,401,6.29206);
   graph->SetPoint(302,402,6.31534);
   graph->SetPoint(303,403,6.33864);
   graph->SetPoint(304,404,6.36198);
   graph->SetPoint(305,405,6.38535);
   graph->SetPoint(306,406,6.40875);
   graph->SetPoint(307,407,6.43219);
   graph->SetPoint(308,408,6.45565);
   graph->SetPoint(309,409,6.47914);
   graph->SetPoint(310,410,6.50266);
   graph->SetPoint(311,411,6.52621);
   graph->SetPoint(312,412,6.5498);
   graph->SetPoint(313,413,6.57341);
   graph->SetPoint(314,414,6.59705);
   graph->SetPoint(315,415,6.62072);
   graph->SetPoint(316,416,6.64442);
   graph->SetPoint(317,417,6.66814);
   graph->SetPoint(318,418,6.6919);
   graph->SetPoint(319,419,6.71568);
   graph->SetPoint(320,420,6.7395);
   graph->SetPoint(321,421,6.76334);
   graph->SetPoint(322,422,6.7872);
   graph->SetPoint(323,423,6.8111);
   graph->SetPoint(324,424,6.83502);
   graph->SetPoint(325,425,6.85897);
   graph->SetPoint(326,426,6.88295);
   graph->SetPoint(327,427,6.90695);
   graph->SetPoint(328,428,6.93098);
   graph->SetPoint(329,429,6.95503);
   graph->SetPoint(330,430,6.97912);
   graph->SetPoint(331,431,7.00322);
   graph->SetPoint(332,432,7.02736);
   graph->SetPoint(333,433,7.05152);
   graph->SetPoint(334,434,7.0757);
   graph->SetPoint(335,435,7.09991);
   graph->SetPoint(336,436,7.12415);
   graph->SetPoint(337,437,7.14841);
   graph->SetPoint(338,438,7.1727);
   graph->SetPoint(339,439,7.19701);
   graph->SetPoint(340,440,7.22134);
   graph->SetPoint(341,441,7.2457);
   graph->SetPoint(342,442,7.27009);
   graph->SetPoint(343,443,7.2945);
   graph->SetPoint(344,444,7.31893);
   graph->SetPoint(345,445,7.34339);
   graph->SetPoint(346,446,7.36787);
   graph->SetPoint(347,447,7.39237);
   graph->SetPoint(348,448,7.4169);
   graph->SetPoint(349,449,7.44145);
   graph->SetPoint(350,450,7.46602);
   graph->SetPoint(351,451,7.49062);
   graph->SetPoint(352,452,7.51524);
   graph->SetPoint(353,453,7.53989);
   graph->SetPoint(354,454,7.56456);
   graph->SetPoint(355,455,7.58925);
   graph->SetPoint(356,456,7.61396);
   graph->SetPoint(357,457,7.63869);
   graph->SetPoint(358,458,7.66345);
   graph->SetPoint(359,459,7.68823);
   graph->SetPoint(360,460,7.71304);
   graph->SetPoint(361,461,7.73786);
   graph->SetPoint(362,462,7.76271);
   graph->SetPoint(363,463,7.78758);
   graph->SetPoint(364,464,7.81247);
   graph->SetPoint(365,465,7.83739);
   graph->SetPoint(366,466,7.86232);
   graph->SetPoint(367,467,7.88728);
   graph->SetPoint(368,468,7.91226);
   graph->SetPoint(369,469,7.93726);
   graph->SetPoint(370,470,7.96229);
   graph->SetPoint(371,471,7.98733);
   graph->SetPoint(372,472,8.0124);
   graph->SetPoint(373,473,8.03749);
   graph->SetPoint(374,474,8.0626);
   graph->SetPoint(375,475,8.08773);
   graph->SetPoint(376,476,8.11289);
   graph->SetPoint(377,477,8.13806);
   graph->SetPoint(378,478,8.16326);
   graph->SetPoint(379,479,8.18848);
   graph->SetPoint(380,480,8.21372);
   graph->SetPoint(381,481,8.23898);
   graph->SetPoint(382,482,8.26427);
   graph->SetPoint(383,483,8.28957);
   graph->SetPoint(384,484,8.3149);
   graph->SetPoint(385,485,8.34025);
   graph->SetPoint(386,486,8.36562);
   graph->SetPoint(387,487,8.39101);
   graph->SetPoint(388,488,8.41643);
   graph->SetPoint(389,489,8.44186);
   graph->SetPoint(390,490,8.46732);
   graph->SetPoint(391,491,8.4928);
   graph->SetPoint(392,492,8.5183);
   graph->SetPoint(393,493,8.54382);
   graph->SetPoint(394,494,8.56937);
   graph->SetPoint(395,495,8.59494);
   graph->SetPoint(396,496,8.62053);
   graph->SetPoint(397,497,8.64614);
   graph->SetPoint(398,498,8.67177);
   graph->SetPoint(399,499,8.69743);
   graph->SetPoint(400,500,8.72311);
   graph->SetPoint(401,501,8.74881);
   graph->SetPoint(402,502,8.77453);
   graph->SetPoint(403,503,8.80028);
   graph->SetPoint(404,504,8.82605);
   graph->SetPoint(405,505,8.85184);
   graph->SetPoint(406,506,8.87766);
   graph->SetPoint(407,507,8.90349);
   graph->SetPoint(408,508,8.92936);
   graph->SetPoint(409,509,8.95524);
   graph->SetPoint(410,510,8.98115);
   graph->SetPoint(411,511,9.00708);
   graph->SetPoint(412,512,9.03304);
   graph->SetPoint(413,513,9.05902);
   graph->SetPoint(414,514,9.08502);
   graph->SetPoint(415,515,9.11105);
   graph->SetPoint(416,516,9.1371);
   graph->SetPoint(417,517,9.16318);
   graph->SetPoint(418,518,9.18928);
   graph->SetPoint(419,519,9.21541);
   graph->SetPoint(420,520,9.24156);
   graph->SetPoint(421,521,9.26774);
   graph->SetPoint(422,522,9.29394);
   graph->SetPoint(423,523,9.32017);
   graph->SetPoint(424,524,9.34643);
   graph->SetPoint(425,525,9.37271);
   graph->SetPoint(426,526,9.39901);
   graph->SetPoint(427,527,9.42535);
   graph->SetPoint(428,528,9.45171);
   graph->SetPoint(429,529,9.4781);
   graph->SetPoint(430,530,9.50451);
   graph->SetPoint(431,531,9.53095);
   graph->SetPoint(432,532,9.55742);
   graph->SetPoint(433,533,9.58392);
   graph->SetPoint(434,534,9.61045);
   graph->SetPoint(435,535,9.637);
   graph->SetPoint(436,536,9.66358);
   graph->SetPoint(437,537,9.6902);
   graph->SetPoint(438,538,9.71684);
   graph->SetPoint(439,539,9.74351);
   graph->SetPoint(440,540,9.77021);
   graph->SetPoint(441,541,9.79694);
   graph->SetPoint(442,542,9.8237);
   graph->SetPoint(443,543,9.85049);
   graph->SetPoint(444,544,9.87732);
   graph->SetPoint(445,545,9.90417);
   graph->SetPoint(446,546,9.93106);
   graph->SetPoint(447,547,9.95798);
   graph->SetPoint(448,548,9.98493);
   graph->SetPoint(449,549,10.0119);
   graph->SetPoint(450,550,10.0389);
   graph->SetPoint(451,551,10.066);
   graph->SetPoint(452,552,10.0931);
   graph->SetPoint(453,553,10.1202);
   graph->SetPoint(454,554,10.1473);
   graph->SetPoint(455,555,10.1745);
   graph->SetPoint(456,556,10.2018);
   graph->SetPoint(457,557,10.229);
   graph->SetPoint(458,558,10.2563);
   graph->SetPoint(459,559,10.2836);
   graph->SetPoint(460,560,10.311);
   graph->SetPoint(461,561,10.3384);
   graph->SetPoint(462,562,10.3659);
   graph->SetPoint(463,563,10.3933);
   graph->SetPoint(464,564,10.4209);
   graph->SetPoint(465,565,10.4484);
   graph->SetPoint(466,566,10.476);
   graph->SetPoint(467,567,10.5037);
   graph->SetPoint(468,568,10.5313);
   graph->SetPoint(469,569,10.5591);
   graph->SetPoint(470,570,10.5868);
   graph->SetPoint(471,571,10.6146);
   graph->SetPoint(472,572,10.6425);
   graph->SetPoint(473,573,10.6704);
   graph->SetPoint(474,574,10.6983);
   graph->SetPoint(475,575,10.7263);
   graph->SetPoint(476,576,10.7543);
   graph->SetPoint(477,577,10.7824);
   graph->SetPoint(478,578,10.8105);
   graph->SetPoint(479,579,10.8387);
   graph->SetPoint(480,580,10.8669);
   graph->SetPoint(481,581,10.8951);
   graph->SetPoint(482,582,10.9234);
   graph->SetPoint(483,583,10.9518);
   graph->SetPoint(484,584,10.9802);
   graph->SetPoint(485,585,11.0086);
   graph->SetPoint(486,586,11.0371);
   graph->SetPoint(487,587,11.0657);
   graph->SetPoint(488,588,11.0943);
   graph->SetPoint(489,589,11.1229);
   graph->SetPoint(490,590,11.1517);
   graph->SetPoint(491,591,11.1804);
   graph->SetPoint(492,592,11.2092);
   graph->SetPoint(493,593,11.2381);
   graph->SetPoint(494,594,11.267);
   graph->SetPoint(495,595,11.296);
   graph->SetPoint(496,596,11.325);
   graph->SetPoint(497,597,11.3541);
   graph->SetPoint(498,598,11.3833);
   graph->SetPoint(499,599,11.4125);
   graph->SetPoint(500,600,11.4418);
   graph->SetPoint(501,601,11.4711);
   graph->SetPoint(502,602,11.5005);
   graph->SetPoint(503,603,11.53);
   graph->SetPoint(504,604,11.5595);
   graph->SetPoint(505,605,11.5891);
   graph->SetPoint(506,606,11.6187);
   graph->SetPoint(507,607,11.6484);
   graph->SetPoint(508,608,11.6782);
   graph->SetPoint(509,609,11.708);
   graph->SetPoint(510,610,11.738);
   graph->SetPoint(511,611,11.7679);
   graph->SetPoint(512,612,11.798);
   graph->SetPoint(513,613,11.8281);
   graph->SetPoint(514,614,11.8583);
   graph->SetPoint(515,615,11.8885);
   graph->SetPoint(516,616,11.9189);
   graph->SetPoint(517,617,11.9493);
   graph->Draw("");
   
   graph = new TGraph(701);
   graph->SetName("Graph");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);
   graph->SetLineColor(4);
   graph->SetLineWidth(3);
   graph->SetPoint(0,100,1.93306);
   graph->SetPoint(1,101,1.92007);
   graph->SetPoint(2,102,1.90782);
   graph->SetPoint(3,103,1.89629);
   graph->SetPoint(4,104,1.88542);
   graph->SetPoint(5,105,1.87519);
   graph->SetPoint(6,106,1.86555);
   graph->SetPoint(7,107,1.85648);
   graph->SetPoint(8,108,1.84794);
   graph->SetPoint(9,109,1.83989);
   graph->SetPoint(10,110,1.83232);
   graph->SetPoint(11,111,1.82519);
   graph->SetPoint(12,112,1.81847);
   graph->SetPoint(13,113,1.81214);
   graph->SetPoint(14,114,1.80618);
   graph->SetPoint(15,115,1.80056);
   graph->SetPoint(16,116,1.79525);
   graph->SetPoint(17,117,1.79024);
   graph->SetPoint(18,118,1.78552);
   graph->SetPoint(19,119,1.78106);
   graph->SetPoint(20,120,1.77684);
   graph->SetPoint(21,121,1.77285);
   graph->SetPoint(22,122,1.76909);
   graph->SetPoint(23,123,1.76552);
   graph->SetPoint(24,124,1.76214);
   graph->SetPoint(25,125,1.75895);
   graph->SetPoint(26,126,1.75592);
   graph->SetPoint(27,127,1.75306);
   graph->SetPoint(28,128,1.75034);
   graph->SetPoint(29,129,1.74777);
   graph->SetPoint(30,130,1.74533);
   graph->SetPoint(31,131,1.74302);
   graph->SetPoint(32,132,1.74084);
   graph->SetPoint(33,133,1.73877);
   graph->SetPoint(34,134,1.73681);
   graph->SetPoint(35,135,1.73497);
   graph->SetPoint(36,136,1.73322);
   graph->SetPoint(37,137,1.73158);
   graph->SetPoint(38,138,1.73003);
   graph->SetPoint(39,139,1.72858);
   graph->SetPoint(40,140,1.72722);
   graph->SetPoint(41,141,1.72595);
   graph->SetPoint(42,142,1.72477);
   graph->SetPoint(43,143,1.72367);
   graph->SetPoint(44,144,1.72265);
   graph->SetPoint(45,145,1.72172);
   graph->SetPoint(46,146,1.72087);
   graph->SetPoint(47,147,1.7201);
   graph->SetPoint(48,148,1.71941);
   graph->SetPoint(49,149,1.7188);
   graph->SetPoint(50,150,1.71827);
   graph->SetPoint(51,151,1.71782);
   graph->SetPoint(52,152,1.71745);
   graph->SetPoint(53,153,1.71715);
   graph->SetPoint(54,154,1.71693);
   graph->SetPoint(55,155,1.7168);
   graph->SetPoint(56,156,1.71674);
   graph->SetPoint(57,157,1.71675);
   graph->SetPoint(58,158,1.71685);
   graph->SetPoint(59,159,1.71703);
   graph->SetPoint(60,160,1.71729);
   graph->SetPoint(61,161,1.71763);
   graph->SetPoint(62,162,1.71804);
   graph->SetPoint(63,163,1.71854);
   graph->SetPoint(64,164,1.71913);
   graph->SetPoint(65,165,1.71979);
   graph->SetPoint(66,166,1.72054);
   graph->SetPoint(67,167,1.72137);
   graph->SetPoint(68,168,1.72229);
   graph->SetPoint(69,169,1.72329);
   graph->SetPoint(70,170,1.72438);
   graph->SetPoint(71,171,1.72556);
   graph->SetPoint(72,172,1.72682);
   graph->SetPoint(73,173,1.72818);
   graph->SetPoint(74,174,1.72962);
   graph->SetPoint(75,175,1.73116);
   graph->SetPoint(76,176,1.73278);
   graph->SetPoint(77,177,1.7345);
   graph->SetPoint(78,178,1.73632);
   graph->SetPoint(79,179,1.73822);
   graph->SetPoint(80,180,1.74023);
   graph->SetPoint(81,181,1.74233);
   graph->SetPoint(82,182,1.74453);
   graph->SetPoint(83,183,1.74683);
   graph->SetPoint(84,184,1.74923);
   graph->SetPoint(85,185,1.75173);
   graph->SetPoint(86,186,1.75433);
   graph->SetPoint(87,187,1.75704);
   graph->SetPoint(88,188,1.75986);
   graph->SetPoint(89,189,1.76278);
   graph->SetPoint(90,190,1.7658);
   graph->SetPoint(91,191,1.76894);
   graph->SetPoint(92,192,1.77219);
   graph->SetPoint(93,193,1.77555);
   graph->SetPoint(94,194,1.77902);
   graph->SetPoint(95,195,1.78261);
   graph->SetPoint(96,196,1.78631);
   graph->SetPoint(97,197,1.79014);
   graph->SetPoint(98,198,1.79408);
   graph->SetPoint(99,199,1.79814);
   graph->SetPoint(100,200,1.72487);
   graph->SetPoint(101,201,1.72879);
   graph->SetPoint(102,202,1.73283);
   graph->SetPoint(103,203,1.73698);
   graph->SetPoint(104,204,1.74124);
   graph->SetPoint(105,205,1.74562);
   graph->SetPoint(106,206,1.75011);
   graph->SetPoint(107,207,1.75472);
   graph->SetPoint(108,208,1.75944);
   graph->SetPoint(109,209,1.76429);
   graph->SetPoint(110,210,1.76925);
   graph->SetPoint(111,211,1.77434);
   graph->SetPoint(112,212,1.77956);
   graph->SetPoint(113,213,1.7849);
   graph->SetPoint(114,214,1.79036);
   graph->SetPoint(115,215,1.79596);
   graph->SetPoint(116,216,1.80169);
   graph->SetPoint(117,217,1.80755);
   graph->SetPoint(118,218,1.81355);
   graph->SetPoint(119,219,1.81968);
   graph->SetPoint(120,220,1.82595);
   graph->SetPoint(121,221,1.83236);
   graph->SetPoint(122,222,1.83892);
   graph->SetPoint(123,223,1.84562);
   graph->SetPoint(124,224,1.85246);
   graph->SetPoint(125,225,1.85945);
   graph->SetPoint(126,226,1.8666);
   graph->SetPoint(127,227,1.8739);
   graph->SetPoint(128,228,1.88135);
   graph->SetPoint(129,229,1.88896);
   graph->SetPoint(130,230,1.89673);
   graph->SetPoint(131,231,1.90466);
   graph->SetPoint(132,232,1.91276);
   graph->SetPoint(133,233,1.92102);
   graph->SetPoint(134,234,1.92945);
   graph->SetPoint(135,235,1.93806);
   graph->SetPoint(136,236,1.94684);
   graph->SetPoint(137,237,1.9558);
   graph->SetPoint(138,238,1.96494);
   graph->SetPoint(139,239,1.97426);
   graph->SetPoint(140,240,1.98304);
   graph->SetPoint(141,241,1.99312);
   graph->SetPoint(142,242,2.00334);
   graph->SetPoint(143,243,2.01368);
   graph->SetPoint(144,244,2.02416);
   graph->SetPoint(145,245,2.03477);
   graph->SetPoint(146,246,2.04552);
   graph->SetPoint(147,247,2.05641);
   graph->SetPoint(148,248,2.06744);
   graph->SetPoint(149,249,2.07861);
   graph->SetPoint(150,250,2.08993);
   graph->SetPoint(151,251,2.10139);
   graph->SetPoint(152,252,2.11301);
   graph->SetPoint(153,253,2.12477);
   graph->SetPoint(154,254,2.13669);
   graph->SetPoint(155,255,2.14877);
   graph->SetPoint(156,256,2.16101);
   graph->SetPoint(157,257,2.1734);
   graph->SetPoint(158,258,2.18596);
   graph->SetPoint(159,259,2.19868);
   graph->SetPoint(160,260,2.21157);
   graph->SetPoint(161,261,2.21699);
   graph->SetPoint(162,262,2.22899);
   graph->SetPoint(163,263,2.24106);
   graph->SetPoint(164,264,2.25322);
   graph->SetPoint(165,265,2.26546);
   graph->SetPoint(166,266,2.27778);
   graph->SetPoint(167,267,2.29019);
   graph->SetPoint(168,268,2.30267);
   graph->SetPoint(169,269,2.31525);
   graph->SetPoint(170,270,2.3279);
   graph->SetPoint(171,271,2.34065);
   graph->SetPoint(172,272,2.35347);
   graph->SetPoint(173,273,2.36639);
   graph->SetPoint(174,274,2.37939);
   graph->SetPoint(175,275,2.39249);
   graph->SetPoint(176,276,2.40567);
   graph->SetPoint(177,277,2.41894);
   graph->SetPoint(178,278,2.4323);
   graph->SetPoint(179,279,2.44575);
   graph->SetPoint(180,280,2.4593);
   graph->SetPoint(181,281,2.47294);
   graph->SetPoint(182,282,2.48667);
   graph->SetPoint(183,283,2.50049);
   graph->SetPoint(184,284,2.51442);
   graph->SetPoint(185,285,2.52843);
   graph->SetPoint(186,286,2.54254);
   graph->SetPoint(187,287,2.55675);
   graph->SetPoint(188,288,2.57106);
   graph->SetPoint(189,289,2.58546);
   graph->SetPoint(190,290,2.59997);
   graph->SetPoint(191,291,2.61457);
   graph->SetPoint(192,292,2.62927);
   graph->SetPoint(193,293,2.64407);
   graph->SetPoint(194,294,2.65897);
   graph->SetPoint(195,295,2.67397);
   graph->SetPoint(196,296,2.68907);
   graph->SetPoint(197,297,2.70427);
   graph->SetPoint(198,298,2.71958);
   graph->SetPoint(199,299,2.73498);
   graph->SetPoint(200,300,2.75048);
   graph->SetPoint(201,301,2.88075);
   graph->SetPoint(202,302,2.89267);
   graph->SetPoint(203,303,2.90461);
   graph->SetPoint(204,304,2.91659);
   graph->SetPoint(205,305,2.9286);
   graph->SetPoint(206,306,2.94064);
   graph->SetPoint(207,307,2.9527);
   graph->SetPoint(208,308,2.9648);
   graph->SetPoint(209,309,2.97693);
   graph->SetPoint(210,310,2.98909);
   graph->SetPoint(211,311,3.00128);
   graph->SetPoint(212,312,3.01349);
   graph->SetPoint(213,313,3.02574);
   graph->SetPoint(214,314,3.03802);
   graph->SetPoint(215,315,3.05033);
   graph->SetPoint(216,316,3.06267);
   graph->SetPoint(217,317,3.07503);
   graph->SetPoint(218,318,3.08743);
   graph->SetPoint(219,319,3.09986);
   graph->SetPoint(220,320,3.11232);
   graph->SetPoint(221,321,3.1248);
   graph->SetPoint(222,322,3.13732);
   graph->SetPoint(223,323,3.14986);
   graph->SetPoint(224,324,3.16244);
   graph->SetPoint(225,325,3.17504);
   graph->SetPoint(226,326,3.18767);
   graph->SetPoint(227,327,3.20033);
   graph->SetPoint(228,328,3.21302);
   graph->SetPoint(229,329,3.22574);
   graph->SetPoint(230,330,3.23849);
   graph->SetPoint(231,331,3.25127);
   graph->SetPoint(232,332,3.26408);
   graph->SetPoint(233,333,3.27691);
   graph->SetPoint(234,334,3.28978);
   graph->SetPoint(235,335,3.30267);
   graph->SetPoint(236,336,3.31559);
   graph->SetPoint(237,337,3.32854);
   graph->SetPoint(238,338,3.34152);
   graph->SetPoint(239,339,3.35452);
   graph->SetPoint(240,340,3.36756);
   graph->SetPoint(241,341,3.38062);
   graph->SetPoint(242,342,3.39371);
   graph->SetPoint(243,343,3.40683);
   graph->SetPoint(244,344,3.41997);
   graph->SetPoint(245,345,3.43314);
   graph->SetPoint(246,346,3.44635);
   graph->SetPoint(247,347,3.45957);
   graph->SetPoint(248,348,3.47283);
   graph->SetPoint(249,349,3.48611);
   graph->SetPoint(250,350,3.49943);
   graph->SetPoint(251,351,3.51276);
   graph->SetPoint(252,352,3.52613);
   graph->SetPoint(253,353,3.53952);
   graph->SetPoint(254,354,3.55294);
   graph->SetPoint(255,355,3.56639);
   graph->SetPoint(256,356,3.57986);
   graph->SetPoint(257,357,3.59336);
   graph->SetPoint(258,358,3.60689);
   graph->SetPoint(259,359,3.62044);
   graph->SetPoint(260,360,3.63402);
   graph->SetPoint(261,361,3.64762);
   graph->SetPoint(262,362,3.66125);
   graph->SetPoint(263,363,3.67491);
   graph->SetPoint(264,364,3.6886);
   graph->SetPoint(265,365,3.70231);
   graph->SetPoint(266,366,3.71604);
   graph->SetPoint(267,367,3.7298);
   graph->SetPoint(268,368,3.74359);
   graph->SetPoint(269,369,3.7574);
   graph->SetPoint(270,370,3.77124);
   graph->SetPoint(271,371,3.7851);
   graph->SetPoint(272,372,3.79899);
   graph->SetPoint(273,373,3.8129);
   graph->SetPoint(274,374,3.82684);
   graph->SetPoint(275,375,3.8408);
   graph->SetPoint(276,376,3.85479);
   graph->SetPoint(277,377,3.8688);
   graph->SetPoint(278,378,3.88284);
   graph->SetPoint(279,379,3.8969);
   graph->SetPoint(280,380,3.91099);
   graph->SetPoint(281,381,3.9251);
   graph->SetPoint(282,382,3.93923);
   graph->SetPoint(283,383,3.95339);
   graph->SetPoint(284,384,3.96758);
   graph->SetPoint(285,385,3.98178);
   graph->SetPoint(286,386,3.99601);
   graph->SetPoint(287,387,4.01027);
   graph->SetPoint(288,388,4.02454);
   graph->SetPoint(289,389,4.03884);
   graph->SetPoint(290,390,4.05317);
   graph->SetPoint(291,391,4.06752);
   graph->SetPoint(292,392,4.08189);
   graph->SetPoint(293,393,4.09628);
   graph->SetPoint(294,394,4.1107);
   graph->SetPoint(295,395,4.12514);
   graph->SetPoint(296,396,4.1396);
   graph->SetPoint(297,397,4.15408);
   graph->SetPoint(298,398,4.16859);
   graph->SetPoint(299,399,4.18312);
   graph->SetPoint(300,400,4.19767);
   graph->SetPoint(301,401,4.21225);
   graph->SetPoint(302,402,4.22684);
   graph->SetPoint(303,403,4.24146);
   graph->SetPoint(304,404,4.2561);
   graph->SetPoint(305,405,4.27076);
   graph->SetPoint(306,406,4.28545);
   graph->SetPoint(307,407,4.30015);
   graph->SetPoint(308,408,4.31488);
   graph->SetPoint(309,409,4.32963);
   graph->SetPoint(310,410,4.3444);
   graph->SetPoint(311,411,4.35919);
   graph->SetPoint(312,412,4.374);
   graph->SetPoint(313,413,4.38883);
   graph->SetPoint(314,414,4.40369);
   graph->SetPoint(315,415,4.41856);
   graph->SetPoint(316,416,4.43346);
   graph->SetPoint(317,417,4.44837);
   graph->SetPoint(318,418,4.46331);
   graph->SetPoint(319,419,4.47827);
   graph->SetPoint(320,420,4.49325);
   graph->SetPoint(321,421,4.50824);
   graph->SetPoint(322,422,4.52326);
   graph->SetPoint(323,423,4.5383);
   graph->SetPoint(324,424,4.55336);
   graph->SetPoint(325,425,4.56844);
   graph->SetPoint(326,426,4.58353);
   graph->SetPoint(327,427,4.59865);
   graph->SetPoint(328,428,4.61379);
   graph->SetPoint(329,429,4.62895);
   graph->SetPoint(330,430,4.64413);
   graph->SetPoint(331,431,4.65932);
   graph->SetPoint(332,432,4.67454);
   graph->SetPoint(333,433,4.68977);
   graph->SetPoint(334,434,4.70503);
   graph->SetPoint(335,435,4.7203);
   graph->SetPoint(336,436,4.73559);
   graph->SetPoint(337,437,4.7509);
   graph->SetPoint(338,438,4.76623);
   graph->SetPoint(339,439,4.78158);
   graph->SetPoint(340,440,4.79695);
   graph->SetPoint(341,441,4.81234);
   graph->SetPoint(342,442,4.82774);
   graph->SetPoint(343,443,4.84317);
   graph->SetPoint(344,444,4.85861);
   graph->SetPoint(345,445,4.87407);
   graph->SetPoint(346,446,4.88955);
   graph->SetPoint(347,447,4.90505);
   graph->SetPoint(348,448,4.92056);
   graph->SetPoint(349,449,4.9361);
   graph->SetPoint(350,450,4.95165);
   graph->SetPoint(351,451,4.96722);
   graph->SetPoint(352,452,4.98281);
   graph->SetPoint(353,453,4.99842);
   graph->SetPoint(354,454,5.01404);
   graph->SetPoint(355,455,5.02968);
   graph->SetPoint(356,456,5.04535);
   graph->SetPoint(357,457,5.06102);
   graph->SetPoint(358,458,5.07672);
   graph->SetPoint(359,459,5.09243);
   graph->SetPoint(360,460,5.10816);
   graph->SetPoint(361,461,5.12391);
   graph->SetPoint(362,462,5.13968);
   graph->SetPoint(363,463,5.15547);
   graph->SetPoint(364,464,5.17127);
   graph->SetPoint(365,465,5.18709);
   graph->SetPoint(366,466,5.20292);
   graph->SetPoint(367,467,5.21878);
   graph->SetPoint(368,468,5.23465);
   graph->SetPoint(369,469,5.25054);
   graph->SetPoint(370,470,5.26645);
   graph->SetPoint(371,471,5.28237);
   graph->SetPoint(372,472,5.29831);
   graph->SetPoint(373,473,5.31427);
   graph->SetPoint(374,474,5.33025);
   graph->SetPoint(375,475,5.34624);
   graph->SetPoint(376,476,5.36225);
   graph->SetPoint(377,477,5.37828);
   graph->SetPoint(378,478,5.39433);
   graph->SetPoint(379,479,5.41039);
   graph->SetPoint(380,480,5.42647);
   graph->SetPoint(381,481,5.44257);
   graph->SetPoint(382,482,5.45869);
   graph->SetPoint(383,483,5.47482);
   graph->SetPoint(384,484,5.49097);
   graph->SetPoint(385,485,5.50714);
   graph->SetPoint(386,486,5.52332);
   graph->SetPoint(387,487,5.53952);
   graph->SetPoint(388,488,5.55574);
   graph->SetPoint(389,489,5.57198);
   graph->SetPoint(390,490,5.58824);
   graph->SetPoint(391,491,5.60451);
   graph->SetPoint(392,492,5.6208);
   graph->SetPoint(393,493,5.63711);
   graph->SetPoint(394,494,5.65343);
   graph->SetPoint(395,495,5.66977);
   graph->SetPoint(396,496,5.68613);
   graph->SetPoint(397,497,5.70251);
   graph->SetPoint(398,498,5.71891);
   graph->SetPoint(399,499,5.73532);
   graph->SetPoint(400,500,5.75175);
   graph->SetPoint(401,501,5.7682);
   graph->SetPoint(402,502,5.78467);
   graph->SetPoint(403,503,5.80116);
   graph->SetPoint(404,504,5.81766);
   graph->SetPoint(405,505,5.83418);
   graph->SetPoint(406,506,5.85072);
   graph->SetPoint(407,507,5.86728);
   graph->SetPoint(408,508,5.88386);
   graph->SetPoint(409,509,5.90046);
   graph->SetPoint(410,510,5.91707);
   graph->SetPoint(411,511,5.9337);
   graph->SetPoint(412,512,5.95035);
   graph->SetPoint(413,513,5.96702);
   graph->SetPoint(414,514,5.98371);
   graph->SetPoint(415,515,6.00042);
   graph->SetPoint(416,516,6.01715);
   graph->SetPoint(417,517,6.0339);
   graph->SetPoint(418,518,6.05066);
   graph->SetPoint(419,519,6.06745);
   graph->SetPoint(420,520,6.08425);
   graph->SetPoint(421,521,6.10108);
   graph->SetPoint(422,522,6.11792);
   graph->SetPoint(423,523,6.13479);
   graph->SetPoint(424,524,6.15167);
   graph->SetPoint(425,525,6.16858);
   graph->SetPoint(426,526,6.1855);
   graph->SetPoint(427,527,6.20245);
   graph->SetPoint(428,528,6.21941);
   graph->SetPoint(429,529,6.2364);
   graph->SetPoint(430,530,6.25341);
   graph->SetPoint(431,531,6.27044);
   graph->SetPoint(432,532,6.28749);
   graph->SetPoint(433,533,6.30456);
   graph->SetPoint(434,534,6.32165);
   graph->SetPoint(435,535,6.33876);
   graph->SetPoint(436,536,6.3559);
   graph->SetPoint(437,537,6.37306);
   graph->SetPoint(438,538,6.39024);
   graph->SetPoint(439,539,6.40744);
   graph->SetPoint(440,540,6.42466);
   graph->SetPoint(441,541,6.44191);
   graph->SetPoint(442,542,6.45918);
   graph->SetPoint(443,543,6.47648);
   graph->SetPoint(444,544,6.49379);
   graph->SetPoint(445,545,6.51113);
   graph->SetPoint(446,546,6.5285);
   graph->SetPoint(447,547,6.54588);
   graph->SetPoint(448,548,6.5633);
   graph->SetPoint(449,549,6.58073);
   graph->SetPoint(450,550,6.59819);
   graph->SetPoint(451,551,6.61568);
   graph->SetPoint(452,552,6.63319);
   graph->SetPoint(453,553,6.65073);
   graph->SetPoint(454,554,6.66829);
   graph->SetPoint(455,555,6.68588);
   graph->SetPoint(456,556,6.70349);
   graph->SetPoint(457,557,6.72113);
   graph->SetPoint(458,558,6.73879);
   graph->SetPoint(459,559,6.75649);
   graph->SetPoint(460,560,6.77421);
   graph->SetPoint(461,561,6.79195);
   graph->SetPoint(462,562,6.80973);
   graph->SetPoint(463,563,6.82753);
   graph->SetPoint(464,564,6.84536);
   graph->SetPoint(465,565,6.86322);
   graph->SetPoint(466,566,6.88111);
   graph->SetPoint(467,567,6.89903);
   graph->SetPoint(468,568,6.91697);
   graph->SetPoint(469,569,6.93495);
   graph->SetPoint(470,570,6.95295);
   graph->SetPoint(471,571,6.97099);
   graph->SetPoint(472,572,6.98906);
   graph->SetPoint(473,573,7.00715);
   graph->SetPoint(474,574,7.02528);
   graph->SetPoint(475,575,7.04344);
   graph->SetPoint(476,576,7.06163);
   graph->SetPoint(477,577,7.07986);
   graph->SetPoint(478,578,7.09812);
   graph->SetPoint(479,579,7.11641);
   graph->SetPoint(480,580,7.13473);
   graph->SetPoint(481,581,7.15309);
   graph->SetPoint(482,582,7.17148);
   graph->SetPoint(483,583,7.18991);
   graph->SetPoint(484,584,7.20837);
   graph->SetPoint(485,585,7.22686);
   graph->SetPoint(486,586,7.2454);
   graph->SetPoint(487,587,7.26396);
   graph->SetPoint(488,588,7.28257);
   graph->SetPoint(489,589,7.30121);
   graph->SetPoint(490,590,7.31989);
   graph->SetPoint(491,591,7.33861);
   graph->SetPoint(492,592,7.35736);
   graph->SetPoint(493,593,7.37615);
   graph->SetPoint(494,594,7.39499);
   graph->SetPoint(495,595,7.41386);
   graph->SetPoint(496,596,7.43277);
   graph->SetPoint(497,597,7.45172);
   graph->SetPoint(498,598,7.47072);
   graph->SetPoint(499,599,7.48975);
   graph->SetPoint(500,600,7.50883);
   graph->SetPoint(501,601,7.52795);
   graph->SetPoint(502,602,7.54711);
   graph->SetPoint(503,603,7.56631);
   graph->SetPoint(504,604,7.58556);
   graph->SetPoint(505,605,7.60486);
   graph->SetPoint(506,606,7.6242);
   graph->SetPoint(507,607,7.64358);
   graph->SetPoint(508,608,7.66301);
   graph->SetPoint(509,609,7.68249);
   graph->SetPoint(510,610,7.70201);
   graph->SetPoint(511,611,7.72158);
   graph->SetPoint(512,612,7.7412);
   graph->SetPoint(513,613,7.76087);
   graph->SetPoint(514,614,7.78058);
   graph->SetPoint(515,615,7.80035);
   graph->SetPoint(516,616,7.82017);
   graph->SetPoint(517,617,7.84004);
   graph->SetPoint(518,618,7.85996);
   graph->SetPoint(519,619,7.87993);
   graph->SetPoint(520,620,7.89996);
   graph->SetPoint(521,621,7.92003);
   graph->SetPoint(522,622,7.94017);
   graph->SetPoint(523,623,7.96035);
   graph->SetPoint(524,624,7.9806);
   graph->SetPoint(525,625,8.0009);
   graph->SetPoint(526,626,8.02125);
   graph->SetPoint(527,627,8.04167);
   graph->SetPoint(528,628,8.06214);
   graph->SetPoint(529,629,8.08267);
   graph->SetPoint(530,630,8.10326);
   graph->SetPoint(531,631,8.12391);
   graph->SetPoint(532,632,8.14462);
   graph->SetPoint(533,633,8.16539);
   graph->SetPoint(534,634,8.18622);
   graph->SetPoint(535,635,8.20712);
   graph->SetPoint(536,636,8.22808);
   graph->SetPoint(537,637,8.24911);
   graph->SetPoint(538,638,8.2702);
   graph->SetPoint(539,639,8.29135);
   graph->SetPoint(540,640,8.31257);
   graph->SetPoint(541,641,8.33386);
   graph->SetPoint(542,642,8.35522);
   graph->SetPoint(543,643,8.37665);
   graph->SetPoint(544,644,8.39815);
   graph->SetPoint(545,645,8.41972);
   graph->SetPoint(546,646,8.44135);
   graph->SetPoint(547,647,8.46307);
   graph->SetPoint(548,648,8.48485);
   graph->SetPoint(549,649,8.50671);
   graph->SetPoint(550,650,8.52864);
   graph->SetPoint(551,651,8.55065);
   graph->SetPoint(552,652,8.57273);
   graph->SetPoint(553,653,8.5949);
   graph->SetPoint(554,654,8.61714);
   graph->SetPoint(555,655,8.63945);
   graph->SetPoint(556,656,8.66185);
   graph->SetPoint(557,657,8.68433);
   graph->SetPoint(558,658,8.70689);
   graph->SetPoint(559,659,8.72954);
   graph->SetPoint(560,660,8.75226);
   graph->SetPoint(561,661,8.77507);
   graph->SetPoint(562,662,8.79797);
   graph->SetPoint(563,663,8.82095);
   graph->SetPoint(564,664,8.84402);
   graph->SetPoint(565,665,8.86718);
   graph->SetPoint(566,666,8.89042);
   graph->SetPoint(567,667,8.91376);
   graph->SetPoint(568,668,8.93719);
   graph->SetPoint(569,669,8.96071);
   graph->SetPoint(570,670,8.98432);
   graph->SetPoint(571,671,9.00802);
   graph->SetPoint(572,672,9.03182);
   graph->SetPoint(573,673,9.05572);
   graph->SetPoint(574,674,9.07971);
   graph->SetPoint(575,675,9.1038);
   graph->SetPoint(576,676,9.12799);
   graph->SetPoint(577,677,9.15228);
   graph->SetPoint(578,678,9.17667);
   graph->SetPoint(579,679,9.20116);
   graph->SetPoint(580,680,9.22575);
   graph->SetPoint(581,681,9.25045);
   graph->SetPoint(582,682,9.27525);
   graph->SetPoint(583,683,9.30016);
   graph->SetPoint(584,684,9.32517);
   graph->SetPoint(585,685,9.35029);
   graph->SetPoint(586,686,9.37553);
   graph->SetPoint(587,687,9.40087);
   graph->SetPoint(588,688,9.42632);
   graph->SetPoint(589,689,9.45189);
   graph->SetPoint(590,690,9.47756);
   graph->SetPoint(591,691,9.50336);
   graph->SetPoint(592,692,9.52926);
   graph->SetPoint(593,693,9.55529);
   graph->SetPoint(594,694,9.58143);
   graph->SetPoint(595,695,9.60769);
   graph->SetPoint(596,696,9.63407);
   graph->SetPoint(597,697,9.66057);
   graph->SetPoint(598,698,9.68719);
   graph->SetPoint(599,699,9.71394);
   graph->SetPoint(600,700,9.7408);
   graph->SetPoint(601,701,9.7678);
   graph->SetPoint(602,702,9.79492);
   graph->SetPoint(603,703,9.82217);
   graph->SetPoint(604,704,9.84954);
   graph->SetPoint(605,705,9.87705);
   graph->SetPoint(606,706,9.90468);
   graph->SetPoint(607,707,9.93245);
   graph->SetPoint(608,708,9.96035);
   graph->SetPoint(609,709,9.98838);
   graph->SetPoint(610,710,10.0165);
   graph->SetPoint(611,711,10.0449);
   graph->SetPoint(612,712,10.0733);
   graph->SetPoint(613,713,10.1019);
   graph->SetPoint(614,714,10.1306);
   graph->SetPoint(615,715,10.1594);
   graph->SetPoint(616,716,10.1884);
   graph->SetPoint(617,717,10.2176);
   graph->SetPoint(618,718,10.2469);
   graph->SetPoint(619,719,10.2763);
   graph->SetPoint(620,720,10.3059);
   graph->SetPoint(621,721,10.3356);
   graph->SetPoint(622,722,10.3655);
   graph->SetPoint(623,723,10.3955);
   graph->SetPoint(624,724,10.4257);
   graph->SetPoint(625,725,10.456);
   graph->SetPoint(626,726,10.4864);
   graph->SetPoint(627,727,10.5171);
   graph->SetPoint(628,728,10.5478);
   graph->SetPoint(629,729,10.5788);
   graph->SetPoint(630,730,10.6099);
   graph->SetPoint(631,731,10.6411);
   graph->SetPoint(632,732,10.6725);
   graph->SetPoint(633,733,10.7041);
   graph->SetPoint(634,734,10.7358);
   graph->SetPoint(635,735,10.7676);
   graph->SetPoint(636,736,10.7997);
   graph->SetPoint(637,737,10.8319);
   graph->SetPoint(638,738,10.8643);
   graph->SetPoint(639,739,10.8968);
   graph->SetPoint(640,740,10.9295);
   graph->SetPoint(641,741,10.9623);
   graph->SetPoint(642,742,10.9954);
   graph->SetPoint(643,743,11.0286);
   graph->SetPoint(644,744,11.0619);
   graph->SetPoint(645,745,11.0954);
   graph->SetPoint(646,746,11.1292);
   graph->SetPoint(647,747,11.163);
   graph->SetPoint(648,748,11.1971);
   graph->SetPoint(649,749,11.2313);
   graph->SetPoint(650,750,11.2657);
   graph->SetPoint(651,751,11.3002);
   graph->SetPoint(652,752,11.335);
   graph->SetPoint(653,753,11.3699);
   graph->SetPoint(654,754,11.405);
   graph->SetPoint(655,755,11.4403);
   graph->SetPoint(656,756,11.4757);
   graph->SetPoint(657,757,11.5113);
   graph->SetPoint(658,758,11.5471);
   graph->SetPoint(659,759,11.5831);
   graph->SetPoint(660,760,11.6193);
   graph->SetPoint(661,761,11.6556);
   graph->SetPoint(662,762,11.6921);
   graph->SetPoint(663,763,11.7288);
   graph->SetPoint(664,764,11.7657);
   graph->SetPoint(665,765,11.8028);
   graph->SetPoint(666,766,11.84);
   graph->SetPoint(667,767,11.8775);
   graph->SetPoint(668,768,11.9151);
   graph->SetPoint(669,769,11.9529);
   graph->SetPoint(670,770,11.9909);
   graph->SetPoint(671,771,12.0291);
   graph->SetPoint(672,772,12.0674);
   graph->SetPoint(673,773,12.106);
   graph->SetPoint(674,774,12.1447);
   graph->SetPoint(675,775,12.1836);
   graph->SetPoint(676,776,12.2228);
   graph->SetPoint(677,777,12.262);
   graph->SetPoint(678,778,12.3015);
   graph->SetPoint(679,779,12.3412);
   graph->SetPoint(680,780,12.3811);
   graph->SetPoint(681,781,12.4211);
   graph->SetPoint(682,782,12.4613);
   graph->SetPoint(683,783,12.5017);
   graph->SetPoint(684,784,12.5423);
   graph->SetPoint(685,785,12.5831);
   graph->SetPoint(686,786,12.6241);
   graph->SetPoint(687,787,12.6653);
   graph->SetPoint(688,788,12.7066);
   graph->SetPoint(689,789,12.7482);
   graph->SetPoint(690,790,12.7899);
   graph->SetPoint(691,791,12.8318);
   graph->SetPoint(692,792,12.8739);
   graph->SetPoint(693,793,12.9162);
   graph->SetPoint(694,794,12.9586);
   graph->SetPoint(695,795,13.0013);
   graph->SetPoint(696,796,13.0441);
   graph->SetPoint(697,797,13.0871);
   graph->SetPoint(698,798,13.1303);
   graph->SetPoint(699,799,13.1737);
   graph->SetPoint(700,800,13.2173);
   graph->Draw("");
   
   graph = new TGraph(302);
   graph->SetName("Graph");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);
   graph->SetLineColor(2);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetPoint(0,100,5.26815);
   graph->SetPoint(1,101,5.21745);
   graph->SetPoint(2,102,5.16853);
   graph->SetPoint(3,103,5.12132);
   graph->SetPoint(4,104,5.07576);
   graph->SetPoint(5,105,5.0318);
   graph->SetPoint(6,106,4.98937);
   graph->SetPoint(7,107,4.94842);
   graph->SetPoint(8,108,4.9089);
   graph->SetPoint(9,109,4.87076);
   graph->SetPoint(10,110,4.83395);
   graph->SetPoint(11,111,4.79842);
   graph->SetPoint(12,112,4.76413);
   graph->SetPoint(13,113,4.73103);
   graph->SetPoint(14,114,4.69908);
   graph->SetPoint(15,115,4.66825);
   graph->SetPoint(16,116,4.63849);
   graph->SetPoint(17,117,4.60978);
   graph->SetPoint(18,118,4.58207);
   graph->SetPoint(19,119,4.55533);
   graph->SetPoint(20,120,4.52953);
   graph->SetPoint(21,121,4.50464);
   graph->SetPoint(22,122,4.48063);
   graph->SetPoint(23,123,4.45748);
   graph->SetPoint(24,124,4.43515);
   graph->SetPoint(25,125,4.41363);
   graph->SetPoint(26,126,4.39288);
   graph->SetPoint(27,127,4.37289);
   graph->SetPoint(28,128,4.35362);
   graph->SetPoint(29,129,4.33507);
   graph->SetPoint(30,130,4.31721);
   graph->SetPoint(31,131,4.30002);
   graph->SetPoint(32,132,4.28348);
   graph->SetPoint(33,133,4.26758);
   graph->SetPoint(34,134,4.2523);
   graph->SetPoint(35,135,4.23761);
   graph->SetPoint(36,136,4.22352);
   graph->SetPoint(37,137,4.21);
   graph->SetPoint(38,138,4.19703);
   graph->SetPoint(39,139,4.18461);
   graph->SetPoint(40,140,4.17272);
   graph->SetPoint(41,141,4.16136);
   graph->SetPoint(42,142,4.1505);
   graph->SetPoint(43,143,4.14013);
   graph->SetPoint(44,144,4.13026);
   graph->SetPoint(45,145,4.12086);
   graph->SetPoint(46,146,4.11194);
   graph->SetPoint(47,147,4.10347);
   graph->SetPoint(48,148,4.09545);
   graph->SetPoint(49,149,4.08787);
   graph->SetPoint(50,150,4.08073);
   graph->SetPoint(51,151,4.07401);
   graph->SetPoint(52,152,4.06772);
   graph->SetPoint(53,153,4.06183);
   graph->SetPoint(54,154,4.05636);
   graph->SetPoint(55,155,4.05129);
   graph->SetPoint(56,156,4.04661);
   graph->SetPoint(57,157,4.04233);
   graph->SetPoint(58,158,4.03843);
   graph->SetPoint(59,159,4.03492);
   graph->SetPoint(60,160,4.03178);
   graph->SetPoint(61,161,4.02902);
   graph->SetPoint(62,162,4.02662);
   graph->SetPoint(63,163,4.0246);
   graph->SetPoint(64,164,4.02293);
   graph->SetPoint(65,165,4.02163);
   graph->SetPoint(66,166,4.02068);
   graph->SetPoint(67,167,4.02009);
   graph->SetPoint(68,168,4.01986);
   graph->SetPoint(69,169,4.01997);
   graph->SetPoint(70,170,4.02044);
   graph->SetPoint(71,171,4.02125);
   graph->SetPoint(72,172,4.02241);
   graph->SetPoint(73,173,4.02391);
   graph->SetPoint(74,174,4.02576);
   graph->SetPoint(75,175,4.02796);
   graph->SetPoint(76,176,4.03049);
   graph->SetPoint(77,177,4.03337);
   graph->SetPoint(78,178,4.0366);
   graph->SetPoint(79,179,4.04016);
   graph->SetPoint(80,180,4.04407);
   graph->SetPoint(81,181,4.04833);
   graph->SetPoint(82,182,4.05292);
   graph->SetPoint(83,183,4.05787);
   graph->SetPoint(84,184,4.06315);
   graph->SetPoint(85,185,4.06879);
   graph->SetPoint(86,186,4.07477);
   graph->SetPoint(87,187,4.08111);
   graph->SetPoint(88,188,4.0878);
   graph->SetPoint(89,189,4.09484);
   graph->SetPoint(90,190,4.10223);
   graph->SetPoint(91,191,4.10998);
   graph->SetPoint(92,192,4.1181);
   graph->SetPoint(93,193,4.12657);
   graph->SetPoint(94,194,4.13541);
   graph->SetPoint(95,195,4.14462);
   graph->SetPoint(96,196,4.1542);
   graph->SetPoint(97,197,4.16415);
   graph->SetPoint(98,198,4.17448);
   graph->SetPoint(99,199,4.18519);
   graph->SetPoint(100,200,4.01129);
   graph->SetPoint(101,201,4.02196);
   graph->SetPoint(102,202,4.03297);
   graph->SetPoint(103,203,4.04433);
   graph->SetPoint(104,204,4.05603);
   graph->SetPoint(105,205,4.06809);
   graph->SetPoint(106,206,4.08051);
   graph->SetPoint(107,207,4.09329);
   graph->SetPoint(108,208,4.10643);
   graph->SetPoint(109,209,4.11995);
   graph->SetPoint(110,210,4.13383);
   graph->SetPoint(111,211,4.1481);
   graph->SetPoint(112,212,4.16275);
   graph->SetPoint(113,213,4.17779);
   graph->SetPoint(114,214,4.19322);
   graph->SetPoint(115,215,4.20905);
   graph->SetPoint(116,216,4.22528);
   graph->SetPoint(117,217,4.24192);
   graph->SetPoint(118,218,4.25898);
   graph->SetPoint(119,219,4.27646);
   graph->SetPoint(120,220,4.29436);
   graph->SetPoint(121,221,4.3127);
   graph->SetPoint(122,222,4.33147);
   graph->SetPoint(123,223,4.3507);
   graph->SetPoint(124,224,4.37037);
   graph->SetPoint(125,225,4.39051);
   graph->SetPoint(126,226,4.41111);
   graph->SetPoint(127,227,4.43218);
   graph->SetPoint(128,228,4.45374);
   graph->SetPoint(129,229,4.47578);
   graph->SetPoint(130,230,4.49832);
   graph->SetPoint(131,231,4.52137);
   graph->SetPoint(132,232,4.54493);
   graph->SetPoint(133,233,4.56901);
   graph->SetPoint(134,234,4.59363);
   graph->SetPoint(135,235,4.61878);
   graph->SetPoint(136,236,4.64448);
   graph->SetPoint(137,237,4.67074);
   graph->SetPoint(138,238,4.69757);
   graph->SetPoint(139,239,4.72497);
   graph->SetPoint(140,240,4.75084);
   graph->SetPoint(141,241,4.78056);
   graph->SetPoint(142,242,4.81072);
   graph->SetPoint(143,243,4.8413);
   graph->SetPoint(144,244,4.87233);
   graph->SetPoint(145,245,4.9038);
   graph->SetPoint(146,246,4.93574);
   graph->SetPoint(147,247,4.96813);
   graph->SetPoint(148,248,5.001);
   graph->SetPoint(149,249,5.03434);
   graph->SetPoint(150,250,5.06817);
   graph->SetPoint(151,251,5.10249);
   graph->SetPoint(152,252,5.13732);
   graph->SetPoint(153,253,5.17265);
   graph->SetPoint(154,254,5.2085);
   graph->SetPoint(155,255,5.24488);
   graph->SetPoint(156,256,5.28178);
   graph->SetPoint(157,257,5.31924);
   graph->SetPoint(158,258,5.35724);
   graph->SetPoint(159,259,5.3958);
   graph->SetPoint(160,260,5.43492);
   graph->SetPoint(161,261,5.45162);
   graph->SetPoint(162,262,5.48816);
   graph->SetPoint(163,263,5.52499);
   graph->SetPoint(164,264,5.56212);
   graph->SetPoint(165,265,5.59955);
   graph->SetPoint(166,266,5.63728);
   graph->SetPoint(167,267,5.67532);
   graph->SetPoint(168,268,5.71368);
   graph->SetPoint(169,269,5.75234);
   graph->SetPoint(170,270,5.79132);
   graph->SetPoint(171,271,5.83061);
   graph->SetPoint(172,272,5.87022);
   graph->SetPoint(173,273,5.91016);
   graph->SetPoint(174,274,5.95041);
   graph->SetPoint(175,275,5.991);
   graph->SetPoint(176,276,6.03191);
   graph->SetPoint(177,277,6.07315);
   graph->SetPoint(178,278,6.11472);
   graph->SetPoint(179,279,6.15662);
   graph->SetPoint(180,280,6.19887);
   graph->SetPoint(181,281,6.24144);
   graph->SetPoint(182,282,6.28436);
   graph->SetPoint(183,283,6.32762);
   graph->SetPoint(184,284,6.37122);
   graph->SetPoint(185,285,6.41516);
   graph->SetPoint(186,286,6.45945);
   graph->SetPoint(187,287,6.50408);
   graph->SetPoint(188,288,6.54906);
   graph->SetPoint(189,289,6.59438);
   graph->SetPoint(190,290,6.64004);
   graph->SetPoint(191,291,6.68605);
   graph->SetPoint(192,292,6.73241);
   graph->SetPoint(193,293,6.77911);
   graph->SetPoint(194,294,6.82614);
   graph->SetPoint(195,295,6.87352);
   graph->SetPoint(196,296,6.92124);
   graph->SetPoint(197,297,6.96928);
   graph->SetPoint(198,298,7.01766);
   graph->SetPoint(199,299,7.06636);
   graph->SetPoint(200,300,7.11539);
   graph->SetPoint(201,301,7.45356);
   graph->SetPoint(202,302,7.49257);
   graph->SetPoint(203,303,7.53169);
   graph->SetPoint(204,304,7.57093);
   graph->SetPoint(205,305,7.61028);
   graph->SetPoint(206,306,7.64974);
   graph->SetPoint(207,307,7.68932);
   graph->SetPoint(208,308,7.729);
   graph->SetPoint(209,309,7.7688);
   graph->SetPoint(210,310,7.8087);
   graph->SetPoint(211,311,7.84871);
   graph->SetPoint(212,312,7.88884);
   graph->SetPoint(213,313,7.92907);
   graph->SetPoint(214,314,7.9694);
   graph->SetPoint(215,315,8.00985);
   graph->SetPoint(216,316,8.0504);
   graph->SetPoint(217,317,8.09105);
   graph->SetPoint(218,318,8.13181);
   graph->SetPoint(219,319,8.17268);
   graph->SetPoint(220,320,8.21365);
   graph->SetPoint(221,321,8.25472);
   graph->SetPoint(222,322,8.29589);
   graph->SetPoint(223,323,8.33717);
   graph->SetPoint(224,324,8.37854);
   graph->SetPoint(225,325,8.42002);
   graph->SetPoint(226,326,8.46159);
   graph->SetPoint(227,327,8.50327);
   graph->SetPoint(228,328,8.54504);
   graph->SetPoint(229,329,8.58691);
   graph->SetPoint(230,330,8.62888);
   graph->SetPoint(231,331,8.67094);
   graph->SetPoint(232,332,8.7131);
   graph->SetPoint(233,333,8.75535);
   graph->SetPoint(234,334,8.7977);
   graph->SetPoint(235,335,8.84014);
   graph->SetPoint(236,336,8.88268);
   graph->SetPoint(237,337,8.9253);
   graph->SetPoint(238,338,8.96802);
   graph->SetPoint(239,339,9.01083);
   graph->SetPoint(240,340,9.05373);
   graph->SetPoint(241,341,9.09672);
   graph->SetPoint(242,342,9.1398);
   graph->SetPoint(243,343,9.18296);
   graph->SetPoint(244,344,9.22622);
   graph->SetPoint(245,345,9.26956);
   graph->SetPoint(246,346,9.31298);
   graph->SetPoint(247,347,9.35649);
   graph->SetPoint(248,348,9.40009);
   graph->SetPoint(249,349,9.44377);
   graph->SetPoint(250,350,9.48753);
   graph->SetPoint(251,351,9.53138);
   graph->SetPoint(252,352,9.57531);
   graph->SetPoint(253,353,9.61931);
   graph->SetPoint(254,354,9.6634);
   graph->SetPoint(255,355,9.70757);
   graph->SetPoint(256,356,9.75182);
   graph->SetPoint(257,357,9.79615);
   graph->SetPoint(258,358,9.84055);
   graph->SetPoint(259,359,9.88504);
   graph->SetPoint(260,360,9.92959);
   graph->SetPoint(261,361,9.97423);
   graph->SetPoint(262,362,10.0189);
   graph->SetPoint(263,363,10.0637);
   graph->SetPoint(264,364,10.1086);
   graph->SetPoint(265,365,10.1535);
   graph->SetPoint(266,366,10.1985);
   graph->SetPoint(267,367,10.2436);
   graph->SetPoint(268,368,10.2887);
   graph->SetPoint(269,369,10.334);
   graph->SetPoint(270,370,10.3792);
   graph->SetPoint(271,371,10.4246);
   graph->SetPoint(272,372,10.47);
   graph->SetPoint(273,373,10.5155);
   graph->SetPoint(274,374,10.5611);
   graph->SetPoint(275,375,10.6067);
   graph->SetPoint(276,376,10.6524);
   graph->SetPoint(277,377,10.6981);
   graph->SetPoint(278,378,10.744);
   graph->SetPoint(279,379,10.7899);
   graph->SetPoint(280,380,10.8358);
   graph->SetPoint(281,381,10.8818);
   graph->SetPoint(282,382,10.9279);
   graph->SetPoint(283,383,10.974);
   graph->SetPoint(284,384,11.0202);
   graph->SetPoint(285,385,11.0665);
   graph->SetPoint(286,386,11.1128);
   graph->SetPoint(287,387,11.1592);
   graph->SetPoint(288,388,11.2056);
   graph->SetPoint(289,389,11.2521);
   graph->SetPoint(290,390,11.2986);
   graph->SetPoint(291,391,11.3452);
   graph->SetPoint(292,392,11.3919);
   graph->SetPoint(293,393,11.4386);
   graph->SetPoint(294,394,11.4854);
   graph->SetPoint(295,395,11.5322);
   graph->SetPoint(296,396,11.5791);
   graph->SetPoint(297,397,11.626);
   graph->SetPoint(298,398,11.673);
   graph->SetPoint(299,399,11.7201);
   graph->SetPoint(300,400,11.7672);
   graph->SetPoint(301,401,11.8143);
   graph->Draw("");
   
   graph = new TGraph(518);
   graph->SetName("Graph");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);
   graph->SetLineColor(2);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetPoint(0,100,2.75719);
   graph->SetPoint(1,101,2.73772);
   graph->SetPoint(2,102,2.71894);
   graph->SetPoint(3,103,2.70081);
   graph->SetPoint(4,104,2.68333);
   graph->SetPoint(5,105,2.66645);
   graph->SetPoint(6,106,2.65016);
   graph->SetPoint(7,107,2.63445);
   graph->SetPoint(8,108,2.61927);
   graph->SetPoint(9,109,2.60463);
   graph->SetPoint(10,110,2.59049);
   graph->SetPoint(11,111,2.57685);
   graph->SetPoint(12,112,2.56368);
   graph->SetPoint(13,113,2.55096);
   graph->SetPoint(14,114,2.53869);
   graph->SetPoint(15,115,2.52685);
   graph->SetPoint(16,116,2.51542);
   graph->SetPoint(17,117,2.50439);
   graph->SetPoint(18,118,2.49374);
   graph->SetPoint(19,119,2.48347);
   graph->SetPoint(20,120,2.47357);
   graph->SetPoint(21,121,2.46402);
   graph->SetPoint(22,122,2.45481);
   graph->SetPoint(23,123,2.44593);
   graph->SetPoint(24,124,2.43737);
   graph->SetPoint(25,125,2.42912);
   graph->SetPoint(26,126,2.42118);
   graph->SetPoint(27,127,2.41354);
   graph->SetPoint(28,128,2.40618);
   graph->SetPoint(29,129,2.3991);
   graph->SetPoint(30,130,2.3923);
   graph->SetPoint(31,131,2.38576);
   graph->SetPoint(32,132,2.37948);
   graph->SetPoint(33,133,2.37346);
   graph->SetPoint(34,134,2.36768);
   graph->SetPoint(35,135,2.36215);
   graph->SetPoint(36,136,2.35685);
   graph->SetPoint(37,137,2.35179);
   graph->SetPoint(38,138,2.34695);
   graph->SetPoint(39,139,2.34233);
   graph->SetPoint(40,140,2.33793);
   graph->SetPoint(41,141,2.33374);
   graph->SetPoint(42,142,2.32977);
   graph->SetPoint(43,143,2.32599);
   graph->SetPoint(44,144,2.32243);
   graph->SetPoint(45,145,2.31906);
   graph->SetPoint(46,146,2.31588);
   graph->SetPoint(47,147,2.3129);
   graph->SetPoint(48,148,2.31011);
   graph->SetPoint(49,149,2.30751);
   graph->SetPoint(50,150,2.30509);
   graph->SetPoint(51,151,2.30286);
   graph->SetPoint(52,152,2.3008);
   graph->SetPoint(53,153,2.29892);
   graph->SetPoint(54,154,2.29722);
   graph->SetPoint(55,155,2.2957);
   graph->SetPoint(56,156,2.29434);
   graph->SetPoint(57,157,2.29316);
   graph->SetPoint(58,158,2.29215);
   graph->SetPoint(59,159,2.2913);
   graph->SetPoint(60,160,2.29063);
   graph->SetPoint(61,161,2.29012);
   graph->SetPoint(62,162,2.28977);
   graph->SetPoint(63,163,2.28959);
   graph->SetPoint(64,164,2.28957);
   graph->SetPoint(65,165,2.28972);
   graph->SetPoint(66,166,2.29003);
   graph->SetPoint(67,167,2.2905);
   graph->SetPoint(68,168,2.29113);
   graph->SetPoint(69,169,2.29192);
   graph->SetPoint(70,170,2.29287);
   graph->SetPoint(71,171,2.29398);
   graph->SetPoint(72,172,2.29526);
   graph->SetPoint(73,173,2.29669);
   graph->SetPoint(74,174,2.29828);
   graph->SetPoint(75,175,2.30004);
   graph->SetPoint(76,176,2.30195);
   graph->SetPoint(77,177,2.30403);
   graph->SetPoint(78,178,2.30627);
   graph->SetPoint(79,179,2.30867);
   graph->SetPoint(80,180,2.31123);
   graph->SetPoint(81,181,2.31395);
   graph->SetPoint(82,182,2.31684);
   graph->SetPoint(83,183,2.3199);
   graph->SetPoint(84,184,2.32312);
   graph->SetPoint(85,185,2.3265);
   graph->SetPoint(86,186,2.33005);
   graph->SetPoint(87,187,2.33377);
   graph->SetPoint(88,188,2.33766);
   graph->SetPoint(89,189,2.34172);
   graph->SetPoint(90,190,2.34595);
   graph->SetPoint(91,191,2.35036);
   graph->SetPoint(92,192,2.35493);
   graph->SetPoint(93,193,2.35969);
   graph->SetPoint(94,194,2.36462);
   graph->SetPoint(95,195,2.36973);
   graph->SetPoint(96,196,2.37502);
   graph->SetPoint(97,197,2.38049);
   graph->SetPoint(98,198,2.38615);
   graph->SetPoint(99,199,2.39199);
   graph->SetPoint(100,200,2.30275);
   graph->SetPoint(101,201,2.30849);
   graph->SetPoint(102,202,2.3144);
   graph->SetPoint(103,203,2.32048);
   graph->SetPoint(104,204,2.32674);
   graph->SetPoint(105,205,2.33317);
   graph->SetPoint(106,206,2.33977);
   graph->SetPoint(107,207,2.34656);
   graph->SetPoint(108,208,2.35352);
   graph->SetPoint(109,209,2.36067);
   graph->SetPoint(110,210,2.36801);
   graph->SetPoint(111,211,2.37553);
   graph->SetPoint(112,212,2.38324);
   graph->SetPoint(113,213,2.39114);
   graph->SetPoint(114,214,2.39924);
   graph->SetPoint(115,215,2.40754);
   graph->SetPoint(116,216,2.41603);
   graph->SetPoint(117,217,2.42473);
   graph->SetPoint(118,218,2.43364);
   graph->SetPoint(119,219,2.44275);
   graph->SetPoint(120,220,2.45207);
   graph->SetPoint(121,221,2.46161);
   graph->SetPoint(122,222,2.47137);
   graph->SetPoint(123,223,2.48134);
   graph->SetPoint(124,224,2.49154);
   graph->SetPoint(125,225,2.50197);
   graph->SetPoint(126,226,2.51263);
   graph->SetPoint(127,227,2.52352);
   graph->SetPoint(128,228,2.53465);
   graph->SetPoint(129,229,2.54602);
   graph->SetPoint(130,230,2.55764);
   graph->SetPoint(131,231,2.5695);
   graph->SetPoint(132,232,2.58162);
   graph->SetPoint(133,233,2.594);
   graph->SetPoint(134,234,2.60664);
   graph->SetPoint(135,235,2.61955);
   graph->SetPoint(136,236,2.63272);
   graph->SetPoint(137,237,2.64617);
   graph->SetPoint(138,238,2.6599);
   graph->SetPoint(139,239,2.67392);
   graph->SetPoint(140,240,2.68724);
   graph->SetPoint(141,241,2.70237);
   graph->SetPoint(142,242,2.71771);
   graph->SetPoint(143,243,2.73327);
   graph->SetPoint(144,244,2.74905);
   graph->SetPoint(145,245,2.76506);
   graph->SetPoint(146,246,2.78131);
   graph->SetPoint(147,247,2.79778);
   graph->SetPoint(148,248,2.8145);
   graph->SetPoint(149,249,2.83145);
   graph->SetPoint(150,250,2.84866);
   graph->SetPoint(151,251,2.86611);
   graph->SetPoint(152,252,2.88382);
   graph->SetPoint(153,253,2.90179);
   graph->SetPoint(154,254,2.92002);
   graph->SetPoint(155,255,2.93852);
   graph->SetPoint(156,256,2.9573);
   graph->SetPoint(157,257,2.97635);
   graph->SetPoint(158,258,2.99568);
   graph->SetPoint(159,259,3.01529);
   graph->SetPoint(160,260,3.0352);
   graph->SetPoint(161,261,3.0448);
   graph->SetPoint(162,262,3.06357);
   graph->SetPoint(163,263,3.08251);
   graph->SetPoint(164,264,3.10162);
   graph->SetPoint(165,265,3.1209);
   graph->SetPoint(166,266,3.14036);
   graph->SetPoint(167,267,3.15999);
   graph->SetPoint(168,268,3.1798);
   graph->SetPoint(169,269,3.19979);
   graph->SetPoint(170,270,3.21996);
   graph->SetPoint(171,271,3.24032);
   graph->SetPoint(172,272,3.26086);
   graph->SetPoint(173,273,3.28159);
   graph->SetPoint(174,274,3.30251);
   graph->SetPoint(175,275,3.32362);
   graph->SetPoint(176,276,3.34492);
   graph->SetPoint(177,277,3.36642);
   graph->SetPoint(178,278,3.38812);
   graph->SetPoint(179,279,3.41001);
   graph->SetPoint(180,280,3.43211);
   graph->SetPoint(181,281,3.45441);
   graph->SetPoint(182,282,3.47691);
   graph->SetPoint(183,283,3.49962);
   graph->SetPoint(184,284,3.52254);
   graph->SetPoint(185,285,3.54567);
   graph->SetPoint(186,286,3.56901);
   graph->SetPoint(187,287,3.59256);
   graph->SetPoint(188,288,3.61632);
   graph->SetPoint(189,289,3.6403);
   graph->SetPoint(190,290,3.66449);
   graph->SetPoint(191,291,3.6889);
   graph->SetPoint(192,292,3.71352);
   graph->SetPoint(193,293,3.73837);
   graph->SetPoint(194,294,3.76342);
   graph->SetPoint(195,295,3.7887);
   graph->SetPoint(196,296,3.81419);
   graph->SetPoint(197,297,3.83989);
   graph->SetPoint(198,298,3.86581);
   graph->SetPoint(199,299,3.89194);
   graph->SetPoint(200,300,3.91827);
   graph->SetPoint(201,301,4.16418);
   graph->SetPoint(202,302,4.18313);
   graph->SetPoint(203,303,4.20213);
   graph->SetPoint(204,304,4.22119);
   graph->SetPoint(205,305,4.2403);
   graph->SetPoint(206,306,4.25946);
   graph->SetPoint(207,307,4.27868);
   graph->SetPoint(208,308,4.29795);
   graph->SetPoint(209,309,4.31727);
   graph->SetPoint(210,310,4.33664);
   graph->SetPoint(211,311,4.35607);
   graph->SetPoint(212,312,4.37555);
   graph->SetPoint(213,313,4.39508);
   graph->SetPoint(214,314,4.41466);
   graph->SetPoint(215,315,4.43429);
   graph->SetPoint(216,316,4.45397);
   graph->SetPoint(217,317,4.47371);
   graph->SetPoint(218,318,4.49349);
   graph->SetPoint(219,319,4.51333);
   graph->SetPoint(220,320,4.53322);
   graph->SetPoint(221,321,4.55315);
   graph->SetPoint(222,322,4.57314);
   graph->SetPoint(223,323,4.59318);
   graph->SetPoint(224,324,4.61327);
   graph->SetPoint(225,325,4.6334);
   graph->SetPoint(226,326,4.65359);
   graph->SetPoint(227,327,4.67383);
   graph->SetPoint(228,328,4.69411);
   graph->SetPoint(229,329,4.71444);
   graph->SetPoint(230,330,4.73482);
   graph->SetPoint(231,331,4.75525);
   graph->SetPoint(232,332,4.77573);
   graph->SetPoint(233,333,4.79626);
   graph->SetPoint(234,334,4.81683);
   graph->SetPoint(235,335,4.83746);
   graph->SetPoint(236,336,4.85812);
   graph->SetPoint(237,337,4.87884);
   graph->SetPoint(238,338,4.8996);
   graph->SetPoint(239,339,4.92041);
   graph->SetPoint(240,340,4.94127);
   graph->SetPoint(241,341,4.96217);
   graph->SetPoint(242,342,4.98312);
   graph->SetPoint(243,343,5.00411);
   graph->SetPoint(244,344,5.02515);
   graph->SetPoint(245,345,5.04624);
   graph->SetPoint(246,346,5.06737);
   graph->SetPoint(247,347,5.08855);
   graph->SetPoint(248,348,5.10977);
   graph->SetPoint(249,349,5.13103);
   graph->SetPoint(250,350,5.15234);
   graph->SetPoint(251,351,5.17369);
   graph->SetPoint(252,352,5.19509);
   graph->SetPoint(253,353,5.21653);
   graph->SetPoint(254,354,5.23801);
   graph->SetPoint(255,355,5.25954);
   graph->SetPoint(256,356,5.2811);
   graph->SetPoint(257,357,5.30272);
   graph->SetPoint(258,358,5.32437);
   graph->SetPoint(259,359,5.34606);
   graph->SetPoint(260,360,5.3678);
   graph->SetPoint(261,361,5.38958);
   graph->SetPoint(262,362,5.4114);
   graph->SetPoint(263,363,5.43326);
   graph->SetPoint(264,364,5.45517);
   graph->SetPoint(265,365,5.47711);
   graph->SetPoint(266,366,5.49909);
   graph->SetPoint(267,367,5.52111);
   graph->SetPoint(268,368,5.54318);
   graph->SetPoint(269,369,5.56528);
   graph->SetPoint(270,370,5.58742);
   graph->SetPoint(271,371,5.60961);
   graph->SetPoint(272,372,5.63183);
   graph->SetPoint(273,373,5.65408);
   graph->SetPoint(274,374,5.67638);
   graph->SetPoint(275,375,5.69872);
   graph->SetPoint(276,376,5.72109);
   graph->SetPoint(277,377,5.7435);
   graph->SetPoint(278,378,5.76595);
   graph->SetPoint(279,379,5.78844);
   graph->SetPoint(280,380,5.81096);
   graph->SetPoint(281,381,5.83352);
   graph->SetPoint(282,382,5.85612);
   graph->SetPoint(283,383,5.87875);
   graph->SetPoint(284,384,5.90142);
   graph->SetPoint(285,385,5.92412);
   graph->SetPoint(286,386,5.94686);
   graph->SetPoint(287,387,5.96964);
   graph->SetPoint(288,388,5.99245);
   graph->SetPoint(289,389,6.01529);
   graph->SetPoint(290,390,6.03817);
   graph->SetPoint(291,391,6.06109);
   graph->SetPoint(292,392,6.08403);
   graph->SetPoint(293,393,6.10701);
   graph->SetPoint(294,394,6.13003);
   graph->SetPoint(295,395,6.15308);
   graph->SetPoint(296,396,6.17616);
   graph->SetPoint(297,397,6.19928);
   graph->SetPoint(298,398,6.22242);
   graph->SetPoint(299,399,6.2456);
   graph->SetPoint(300,400,6.26882);
   graph->SetPoint(301,401,6.29206);
   graph->SetPoint(302,402,6.31534);
   graph->SetPoint(303,403,6.33864);
   graph->SetPoint(304,404,6.36198);
   graph->SetPoint(305,405,6.38535);
   graph->SetPoint(306,406,6.40875);
   graph->SetPoint(307,407,6.43219);
   graph->SetPoint(308,408,6.45565);
   graph->SetPoint(309,409,6.47914);
   graph->SetPoint(310,410,6.50266);
   graph->SetPoint(311,411,6.52621);
   graph->SetPoint(312,412,6.5498);
   graph->SetPoint(313,413,6.57341);
   graph->SetPoint(314,414,6.59705);
   graph->SetPoint(315,415,6.62072);
   graph->SetPoint(316,416,6.64442);
   graph->SetPoint(317,417,6.66814);
   graph->SetPoint(318,418,6.6919);
   graph->SetPoint(319,419,6.71568);
   graph->SetPoint(320,420,6.7395);
   graph->SetPoint(321,421,6.76334);
   graph->SetPoint(322,422,6.7872);
   graph->SetPoint(323,423,6.8111);
   graph->SetPoint(324,424,6.83502);
   graph->SetPoint(325,425,6.85897);
   graph->SetPoint(326,426,6.88295);
   graph->SetPoint(327,427,6.90695);
   graph->SetPoint(328,428,6.93098);
   graph->SetPoint(329,429,6.95503);
   graph->SetPoint(330,430,6.97912);
   graph->SetPoint(331,431,7.00322);
   graph->SetPoint(332,432,7.02736);
   graph->SetPoint(333,433,7.05152);
   graph->SetPoint(334,434,7.0757);
   graph->SetPoint(335,435,7.09991);
   graph->SetPoint(336,436,7.12415);
   graph->SetPoint(337,437,7.14841);
   graph->SetPoint(338,438,7.1727);
   graph->SetPoint(339,439,7.19701);
   graph->SetPoint(340,440,7.22134);
   graph->SetPoint(341,441,7.2457);
   graph->SetPoint(342,442,7.27009);
   graph->SetPoint(343,443,7.2945);
   graph->SetPoint(344,444,7.31893);
   graph->SetPoint(345,445,7.34339);
   graph->SetPoint(346,446,7.36787);
   graph->SetPoint(347,447,7.39237);
   graph->SetPoint(348,448,7.4169);
   graph->SetPoint(349,449,7.44145);
   graph->SetPoint(350,450,7.46602);
   graph->SetPoint(351,451,7.49062);
   graph->SetPoint(352,452,7.51524);
   graph->SetPoint(353,453,7.53989);
   graph->SetPoint(354,454,7.56456);
   graph->SetPoint(355,455,7.58925);
   graph->SetPoint(356,456,7.61396);
   graph->SetPoint(357,457,7.63869);
   graph->SetPoint(358,458,7.66345);
   graph->SetPoint(359,459,7.68823);
   graph->SetPoint(360,460,7.71304);
   graph->SetPoint(361,461,7.73786);
   graph->SetPoint(362,462,7.76271);
   graph->SetPoint(363,463,7.78758);
   graph->SetPoint(364,464,7.81247);
   graph->SetPoint(365,465,7.83739);
   graph->SetPoint(366,466,7.86232);
   graph->SetPoint(367,467,7.88728);
   graph->SetPoint(368,468,7.91226);
   graph->SetPoint(369,469,7.93726);
   graph->SetPoint(370,470,7.96229);
   graph->SetPoint(371,471,7.98733);
   graph->SetPoint(372,472,8.0124);
   graph->SetPoint(373,473,8.03749);
   graph->SetPoint(374,474,8.0626);
   graph->SetPoint(375,475,8.08773);
   graph->SetPoint(376,476,8.11289);
   graph->SetPoint(377,477,8.13806);
   graph->SetPoint(378,478,8.16326);
   graph->SetPoint(379,479,8.18848);
   graph->SetPoint(380,480,8.21372);
   graph->SetPoint(381,481,8.23898);
   graph->SetPoint(382,482,8.26427);
   graph->SetPoint(383,483,8.28957);
   graph->SetPoint(384,484,8.3149);
   graph->SetPoint(385,485,8.34025);
   graph->SetPoint(386,486,8.36562);
   graph->SetPoint(387,487,8.39101);
   graph->SetPoint(388,488,8.41643);
   graph->SetPoint(389,489,8.44186);
   graph->SetPoint(390,490,8.46732);
   graph->SetPoint(391,491,8.4928);
   graph->SetPoint(392,492,8.5183);
   graph->SetPoint(393,493,8.54382);
   graph->SetPoint(394,494,8.56937);
   graph->SetPoint(395,495,8.59494);
   graph->SetPoint(396,496,8.62053);
   graph->SetPoint(397,497,8.64614);
   graph->SetPoint(398,498,8.67177);
   graph->SetPoint(399,499,8.69743);
   graph->SetPoint(400,500,8.72311);
   graph->SetPoint(401,501,8.74881);
   graph->SetPoint(402,502,8.77453);
   graph->SetPoint(403,503,8.80028);
   graph->SetPoint(404,504,8.82605);
   graph->SetPoint(405,505,8.85184);
   graph->SetPoint(406,506,8.87766);
   graph->SetPoint(407,507,8.90349);
   graph->SetPoint(408,508,8.92936);
   graph->SetPoint(409,509,8.95524);
   graph->SetPoint(410,510,8.98115);
   graph->SetPoint(411,511,9.00708);
   graph->SetPoint(412,512,9.03304);
   graph->SetPoint(413,513,9.05902);
   graph->SetPoint(414,514,9.08502);
   graph->SetPoint(415,515,9.11105);
   graph->SetPoint(416,516,9.1371);
   graph->SetPoint(417,517,9.16318);
   graph->SetPoint(418,518,9.18928);
   graph->SetPoint(419,519,9.21541);
   graph->SetPoint(420,520,9.24156);
   graph->SetPoint(421,521,9.26774);
   graph->SetPoint(422,522,9.29394);
   graph->SetPoint(423,523,9.32017);
   graph->SetPoint(424,524,9.34643);
   graph->SetPoint(425,525,9.37271);
   graph->SetPoint(426,526,9.39901);
   graph->SetPoint(427,527,9.42535);
   graph->SetPoint(428,528,9.45171);
   graph->SetPoint(429,529,9.4781);
   graph->SetPoint(430,530,9.50451);
   graph->SetPoint(431,531,9.53095);
   graph->SetPoint(432,532,9.55742);
   graph->SetPoint(433,533,9.58392);
   graph->SetPoint(434,534,9.61045);
   graph->SetPoint(435,535,9.637);
   graph->SetPoint(436,536,9.66358);
   graph->SetPoint(437,537,9.6902);
   graph->SetPoint(438,538,9.71684);
   graph->SetPoint(439,539,9.74351);
   graph->SetPoint(440,540,9.77021);
   graph->SetPoint(441,541,9.79694);
   graph->SetPoint(442,542,9.8237);
   graph->SetPoint(443,543,9.85049);
   graph->SetPoint(444,544,9.87732);
   graph->SetPoint(445,545,9.90417);
   graph->SetPoint(446,546,9.93106);
   graph->SetPoint(447,547,9.95798);
   graph->SetPoint(448,548,9.98493);
   graph->SetPoint(449,549,10.0119);
   graph->SetPoint(450,550,10.0389);
   graph->SetPoint(451,551,10.066);
   graph->SetPoint(452,552,10.0931);
   graph->SetPoint(453,553,10.1202);
   graph->SetPoint(454,554,10.1473);
   graph->SetPoint(455,555,10.1745);
   graph->SetPoint(456,556,10.2018);
   graph->SetPoint(457,557,10.229);
   graph->SetPoint(458,558,10.2563);
   graph->SetPoint(459,559,10.2836);
   graph->SetPoint(460,560,10.311);
   graph->SetPoint(461,561,10.3384);
   graph->SetPoint(462,562,10.3659);
   graph->SetPoint(463,563,10.3933);
   graph->SetPoint(464,564,10.4209);
   graph->SetPoint(465,565,10.4484);
   graph->SetPoint(466,566,10.476);
   graph->SetPoint(467,567,10.5037);
   graph->SetPoint(468,568,10.5313);
   graph->SetPoint(469,569,10.5591);
   graph->SetPoint(470,570,10.5868);
   graph->SetPoint(471,571,10.6146);
   graph->SetPoint(472,572,10.6425);
   graph->SetPoint(473,573,10.6704);
   graph->SetPoint(474,574,10.6983);
   graph->SetPoint(475,575,10.7263);
   graph->SetPoint(476,576,10.7543);
   graph->SetPoint(477,577,10.7824);
   graph->SetPoint(478,578,10.8105);
   graph->SetPoint(479,579,10.8387);
   graph->SetPoint(480,580,10.8669);
   graph->SetPoint(481,581,10.8951);
   graph->SetPoint(482,582,10.9234);
   graph->SetPoint(483,583,10.9518);
   graph->SetPoint(484,584,10.9802);
   graph->SetPoint(485,585,11.0086);
   graph->SetPoint(486,586,11.0371);
   graph->SetPoint(487,587,11.0657);
   graph->SetPoint(488,588,11.0943);
   graph->SetPoint(489,589,11.1229);
   graph->SetPoint(490,590,11.1517);
   graph->SetPoint(491,591,11.1804);
   graph->SetPoint(492,592,11.2092);
   graph->SetPoint(493,593,11.2381);
   graph->SetPoint(494,594,11.267);
   graph->SetPoint(495,595,11.296);
   graph->SetPoint(496,596,11.325);
   graph->SetPoint(497,597,11.3541);
   graph->SetPoint(498,598,11.3833);
   graph->SetPoint(499,599,11.4125);
   graph->SetPoint(500,600,11.4418);
   graph->SetPoint(501,601,11.4711);
   graph->SetPoint(502,602,11.5005);
   graph->SetPoint(503,603,11.53);
   graph->SetPoint(504,604,11.5595);
   graph->SetPoint(505,605,11.5891);
   graph->SetPoint(506,606,11.6187);
   graph->SetPoint(507,607,11.6484);
   graph->SetPoint(508,608,11.6782);
   graph->SetPoint(509,609,11.708);
   graph->SetPoint(510,610,11.738);
   graph->SetPoint(511,611,11.7679);
   graph->SetPoint(512,612,11.798);
   graph->SetPoint(513,613,11.8281);
   graph->SetPoint(514,614,11.8583);
   graph->SetPoint(515,615,11.8885);
   graph->SetPoint(516,616,11.9189);
   graph->SetPoint(517,617,11.9493);
   graph->Draw("");
   
   graph = new TGraph(701);
   graph->SetName("Graph");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);
   graph->SetLineColor(2);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetPoint(0,100,1.80767);
   graph->SetPoint(1,101,1.79805);
   graph->SetPoint(2,102,1.78877);
   graph->SetPoint(3,103,1.77982);
   graph->SetPoint(4,104,1.77118);
   graph->SetPoint(5,105,1.76285);
   graph->SetPoint(6,106,1.7548);
   graph->SetPoint(7,107,1.74704);
   graph->SetPoint(8,108,1.73956);
   graph->SetPoint(9,109,1.73233);
   graph->SetPoint(10,110,1.72536);
   graph->SetPoint(11,111,1.71863);
   graph->SetPoint(12,112,1.71213);
   graph->SetPoint(13,113,1.70587);
   graph->SetPoint(14,114,1.69982);
   graph->SetPoint(15,115,1.69399);
   graph->SetPoint(16,116,1.68836);
   graph->SetPoint(17,117,1.68293);
   graph->SetPoint(18,118,1.6777);
   graph->SetPoint(19,119,1.67265);
   graph->SetPoint(20,120,1.66779);
   graph->SetPoint(21,121,1.6631);
   graph->SetPoint(22,122,1.65859);
   graph->SetPoint(23,123,1.65424);
   graph->SetPoint(24,124,1.65005);
   graph->SetPoint(25,125,1.64603);
   graph->SetPoint(26,126,1.64215);
   graph->SetPoint(27,127,1.63843);
   graph->SetPoint(28,128,1.63486);
   graph->SetPoint(29,129,1.63142);
   graph->SetPoint(30,130,1.62813);
   graph->SetPoint(31,131,1.62497);
   graph->SetPoint(32,132,1.62195);
   graph->SetPoint(33,133,1.61906);
   graph->SetPoint(34,134,1.6163);
   graph->SetPoint(35,135,1.61366);
   graph->SetPoint(36,136,1.61115);
   graph->SetPoint(37,137,1.60876);
   graph->SetPoint(38,138,1.60648);
   graph->SetPoint(39,139,1.60432);
   graph->SetPoint(40,140,1.60228);
   graph->SetPoint(41,141,1.60035);
   graph->SetPoint(42,142,1.59854);
   graph->SetPoint(43,143,1.59683);
   graph->SetPoint(44,144,1.59523);
   graph->SetPoint(45,145,1.59374);
   graph->SetPoint(46,146,1.59235);
   graph->SetPoint(47,147,1.59107);
   graph->SetPoint(48,148,1.58989);
   graph->SetPoint(49,149,1.58882);
   graph->SetPoint(50,150,1.58784);
   graph->SetPoint(51,151,1.58697);
   graph->SetPoint(52,152,1.5862);
   graph->SetPoint(53,153,1.58552);
   graph->SetPoint(54,154,1.58495);
   graph->SetPoint(55,155,1.58447);
   graph->SetPoint(56,156,1.58409);
   graph->SetPoint(57,157,1.5838);
   graph->SetPoint(58,158,1.58361);
   graph->SetPoint(59,159,1.58352);
   graph->SetPoint(60,160,1.58352);
   graph->SetPoint(61,161,1.58362);
   graph->SetPoint(62,162,1.58381);
   graph->SetPoint(63,163,1.5841);
   graph->SetPoint(64,164,1.58448);
   graph->SetPoint(65,165,1.58496);
   graph->SetPoint(66,166,1.58553);
   graph->SetPoint(67,167,1.58619);
   graph->SetPoint(68,168,1.58695);
   graph->SetPoint(69,169,1.58781);
   graph->SetPoint(70,170,1.58876);
   graph->SetPoint(71,171,1.5898);
   graph->SetPoint(72,172,1.59095);
   graph->SetPoint(73,173,1.59218);
   graph->SetPoint(74,174,1.59351);
   graph->SetPoint(75,175,1.59494);
   graph->SetPoint(76,176,1.59647);
   graph->SetPoint(77,177,1.59809);
   graph->SetPoint(78,178,1.59981);
   graph->SetPoint(79,179,1.60163);
   graph->SetPoint(80,180,1.60355);
   graph->SetPoint(81,181,1.60557);
   graph->SetPoint(82,182,1.60769);
   graph->SetPoint(83,183,1.6099);
   graph->SetPoint(84,184,1.61222);
   graph->SetPoint(85,185,1.61464);
   graph->SetPoint(86,186,1.61717);
   graph->SetPoint(87,187,1.6198);
   graph->SetPoint(88,188,1.62253);
   graph->SetPoint(89,189,1.62537);
   graph->SetPoint(90,190,1.62831);
   graph->SetPoint(91,191,1.63136);
   graph->SetPoint(92,192,1.63453);
   graph->SetPoint(93,193,1.6378);
   graph->SetPoint(94,194,1.64118);
   graph->SetPoint(95,195,1.64467);
   graph->SetPoint(96,196,1.64827);
   graph->SetPoint(97,197,1.65199);
   graph->SetPoint(98,198,1.65583);
   graph->SetPoint(99,199,1.65978);
   graph->SetPoint(100,200,1.60233);
   graph->SetPoint(101,201,1.60619);
   graph->SetPoint(102,202,1.61016);
   graph->SetPoint(103,203,1.61424);
   graph->SetPoint(104,204,1.61843);
   graph->SetPoint(105,205,1.62272);
   graph->SetPoint(106,206,1.62714);
   graph->SetPoint(107,207,1.63166);
   graph->SetPoint(108,208,1.6363);
   graph->SetPoint(109,209,1.64105);
   graph->SetPoint(110,210,1.64593);
   graph->SetPoint(111,211,1.65092);
   graph->SetPoint(112,212,1.65603);
   graph->SetPoint(113,213,1.66127);
   graph->SetPoint(114,214,1.66663);
   graph->SetPoint(115,215,1.67211);
   graph->SetPoint(116,216,1.67773);
   graph->SetPoint(117,217,1.68347);
   graph->SetPoint(118,218,1.68934);
   graph->SetPoint(119,219,1.69535);
   graph->SetPoint(120,220,1.70149);
   graph->SetPoint(121,221,1.70776);
   graph->SetPoint(122,222,1.71418);
   graph->SetPoint(123,223,1.72073);
   graph->SetPoint(124,224,1.72743);
   graph->SetPoint(125,225,1.73427);
   graph->SetPoint(126,226,1.74126);
   graph->SetPoint(127,227,1.7484);
   graph->SetPoint(128,228,1.75569);
   graph->SetPoint(129,229,1.76313);
   graph->SetPoint(130,230,1.77073);
   graph->SetPoint(131,231,1.77849);
   graph->SetPoint(132,232,1.7864);
   graph->SetPoint(133,233,1.79449);
   graph->SetPoint(134,234,1.80274);
   graph->SetPoint(135,235,1.81116);
   graph->SetPoint(136,236,1.81975);
   graph->SetPoint(137,237,1.82851);
   graph->SetPoint(138,238,1.83746);
   graph->SetPoint(139,239,1.84658);
   graph->SetPoint(140,240,1.8553);
   graph->SetPoint(141,241,1.86511);
   graph->SetPoint(142,242,1.87507);
   graph->SetPoint(143,243,1.88516);
   graph->SetPoint(144,244,1.8954);
   graph->SetPoint(145,245,1.90579);
   graph->SetPoint(146,246,1.91633);
   graph->SetPoint(147,247,1.92702);
   graph->SetPoint(148,248,1.93786);
   graph->SetPoint(149,249,1.94886);
   graph->SetPoint(150,250,1.96002);
   graph->SetPoint(151,251,1.97135);
   graph->SetPoint(152,252,1.98284);
   graph->SetPoint(153,253,1.99449);
   graph->SetPoint(154,254,2.00632);
   graph->SetPoint(155,255,2.01833);
   graph->SetPoint(156,256,2.03051);
   graph->SetPoint(157,257,2.04287);
   graph->SetPoint(158,258,2.05542);
   graph->SetPoint(159,259,2.06815);
   graph->SetPoint(160,260,2.08107);
   graph->SetPoint(161,261,2.08781);
   graph->SetPoint(162,262,2.10008);
   graph->SetPoint(163,263,2.11248);
   graph->SetPoint(164,264,2.12499);
   graph->SetPoint(165,265,2.13762);
   graph->SetPoint(166,266,2.15038);
   graph->SetPoint(167,267,2.16326);
   graph->SetPoint(168,268,2.17627);
   graph->SetPoint(169,269,2.18941);
   graph->SetPoint(170,270,2.20268);
   graph->SetPoint(171,271,2.21609);
   graph->SetPoint(172,272,2.22962);
   graph->SetPoint(173,273,2.2433);
   graph->SetPoint(174,274,2.25711);
   graph->SetPoint(175,275,2.27106);
   graph->SetPoint(176,276,2.28515);
   graph->SetPoint(177,277,2.29939);
   graph->SetPoint(178,278,2.31377);
   graph->SetPoint(179,279,2.3283);
   graph->SetPoint(180,280,2.34298);
   graph->SetPoint(181,281,2.35781);
   graph->SetPoint(182,282,2.37279);
   graph->SetPoint(183,283,2.38793);
   graph->SetPoint(184,284,2.40322);
   graph->SetPoint(185,285,2.41868);
   graph->SetPoint(186,286,2.43429);
   graph->SetPoint(187,287,2.45007);
   graph->SetPoint(188,288,2.46601);
   graph->SetPoint(189,289,2.48212);
   graph->SetPoint(190,290,2.49839);
   graph->SetPoint(191,291,2.51483);
   graph->SetPoint(192,292,2.53145);
   graph->SetPoint(193,293,2.54823);
   graph->SetPoint(194,294,2.56519);
   graph->SetPoint(195,295,2.58231);
   graph->SetPoint(196,296,2.59962);
   graph->SetPoint(197,297,2.61709);
   graph->SetPoint(198,298,2.63474);
   graph->SetPoint(199,299,2.65257);
   graph->SetPoint(200,300,2.67056);
   graph->SetPoint(201,301,2.88075);
   graph->SetPoint(202,302,2.89267);
   graph->SetPoint(203,303,2.90461);
   graph->SetPoint(204,304,2.91659);
   graph->SetPoint(205,305,2.9286);
   graph->SetPoint(206,306,2.94064);
   graph->SetPoint(207,307,2.9527);
   graph->SetPoint(208,308,2.9648);
   graph->SetPoint(209,309,2.97693);
   graph->SetPoint(210,310,2.98909);
   graph->SetPoint(211,311,3.00128);
   graph->SetPoint(212,312,3.01349);
   graph->SetPoint(213,313,3.02574);
   graph->SetPoint(214,314,3.03802);
   graph->SetPoint(215,315,3.05033);
   graph->SetPoint(216,316,3.06267);
   graph->SetPoint(217,317,3.07503);
   graph->SetPoint(218,318,3.08743);
   graph->SetPoint(219,319,3.09986);
   graph->SetPoint(220,320,3.11232);
   graph->SetPoint(221,321,3.1248);
   graph->SetPoint(222,322,3.13732);
   graph->SetPoint(223,323,3.14986);
   graph->SetPoint(224,324,3.16244);
   graph->SetPoint(225,325,3.17504);
   graph->SetPoint(226,326,3.18767);
   graph->SetPoint(227,327,3.20033);
   graph->SetPoint(228,328,3.21302);
   graph->SetPoint(229,329,3.22574);
   graph->SetPoint(230,330,3.23849);
   graph->SetPoint(231,331,3.25127);
   graph->SetPoint(232,332,3.26408);
   graph->SetPoint(233,333,3.27691);
   graph->SetPoint(234,334,3.28978);
   graph->SetPoint(235,335,3.30267);
   graph->SetPoint(236,336,3.31559);
   graph->SetPoint(237,337,3.32854);
   graph->SetPoint(238,338,3.34152);
   graph->SetPoint(239,339,3.35452);
   graph->SetPoint(240,340,3.36756);
   graph->SetPoint(241,341,3.38062);
   graph->SetPoint(242,342,3.39371);
   graph->SetPoint(243,343,3.40683);
   graph->SetPoint(244,344,3.41997);
   graph->SetPoint(245,345,3.43314);
   graph->SetPoint(246,346,3.44635);
   graph->SetPoint(247,347,3.45957);
   graph->SetPoint(248,348,3.47283);
   graph->SetPoint(249,349,3.48611);
   graph->SetPoint(250,350,3.49943);
   graph->SetPoint(251,351,3.51276);
   graph->SetPoint(252,352,3.52613);
   graph->SetPoint(253,353,3.53952);
   graph->SetPoint(254,354,3.55294);
   graph->SetPoint(255,355,3.56639);
   graph->SetPoint(256,356,3.57986);
   graph->SetPoint(257,357,3.59336);
   graph->SetPoint(258,358,3.60689);
   graph->SetPoint(259,359,3.62044);
   graph->SetPoint(260,360,3.63402);
   graph->SetPoint(261,361,3.64762);
   graph->SetPoint(262,362,3.66125);
   graph->SetPoint(263,363,3.67491);
   graph->SetPoint(264,364,3.6886);
   graph->SetPoint(265,365,3.70231);
   graph->SetPoint(266,366,3.71604);
   graph->SetPoint(267,367,3.7298);
   graph->SetPoint(268,368,3.74359);
   graph->SetPoint(269,369,3.7574);
   graph->SetPoint(270,370,3.77124);
   graph->SetPoint(271,371,3.7851);
   graph->SetPoint(272,372,3.79899);
   graph->SetPoint(273,373,3.8129);
   graph->SetPoint(274,374,3.82684);
   graph->SetPoint(275,375,3.8408);
   graph->SetPoint(276,376,3.85479);
   graph->SetPoint(277,377,3.8688);
   graph->SetPoint(278,378,3.88284);
   graph->SetPoint(279,379,3.8969);
   graph->SetPoint(280,380,3.91099);
   graph->SetPoint(281,381,3.9251);
   graph->SetPoint(282,382,3.93923);
   graph->SetPoint(283,383,3.95339);
   graph->SetPoint(284,384,3.96758);
   graph->SetPoint(285,385,3.98178);
   graph->SetPoint(286,386,3.99601);
   graph->SetPoint(287,387,4.01027);
   graph->SetPoint(288,388,4.02454);
   graph->SetPoint(289,389,4.03884);
   graph->SetPoint(290,390,4.05317);
   graph->SetPoint(291,391,4.06752);
   graph->SetPoint(292,392,4.08189);
   graph->SetPoint(293,393,4.09628);
   graph->SetPoint(294,394,4.1107);
   graph->SetPoint(295,395,4.12514);
   graph->SetPoint(296,396,4.1396);
   graph->SetPoint(297,397,4.15408);
   graph->SetPoint(298,398,4.16859);
   graph->SetPoint(299,399,4.18312);
   graph->SetPoint(300,400,4.19767);
   graph->SetPoint(301,401,4.21225);
   graph->SetPoint(302,402,4.22684);
   graph->SetPoint(303,403,4.24146);
   graph->SetPoint(304,404,4.2561);
   graph->SetPoint(305,405,4.27076);
   graph->SetPoint(306,406,4.28545);
   graph->SetPoint(307,407,4.30015);
   graph->SetPoint(308,408,4.31488);
   graph->SetPoint(309,409,4.32963);
   graph->SetPoint(310,410,4.3444);
   graph->SetPoint(311,411,4.35919);
   graph->SetPoint(312,412,4.374);
   graph->SetPoint(313,413,4.38883);
   graph->SetPoint(314,414,4.40369);
   graph->SetPoint(315,415,4.41856);
   graph->SetPoint(316,416,4.43346);
   graph->SetPoint(317,417,4.44837);
   graph->SetPoint(318,418,4.46331);
   graph->SetPoint(319,419,4.47827);
   graph->SetPoint(320,420,4.49325);
   graph->SetPoint(321,421,4.50824);
   graph->SetPoint(322,422,4.52326);
   graph->SetPoint(323,423,4.5383);
   graph->SetPoint(324,424,4.55336);
   graph->SetPoint(325,425,4.56844);
   graph->SetPoint(326,426,4.58353);
   graph->SetPoint(327,427,4.59865);
   graph->SetPoint(328,428,4.61379);
   graph->SetPoint(329,429,4.62895);
   graph->SetPoint(330,430,4.64413);
   graph->SetPoint(331,431,4.65932);
   graph->SetPoint(332,432,4.67454);
   graph->SetPoint(333,433,4.68977);
   graph->SetPoint(334,434,4.70503);
   graph->SetPoint(335,435,4.7203);
   graph->SetPoint(336,436,4.73559);
   graph->SetPoint(337,437,4.7509);
   graph->SetPoint(338,438,4.76623);
   graph->SetPoint(339,439,4.78158);
   graph->SetPoint(340,440,4.79695);
   graph->SetPoint(341,441,4.81234);
   graph->SetPoint(342,442,4.82774);
   graph->SetPoint(343,443,4.84317);
   graph->SetPoint(344,444,4.85861);
   graph->SetPoint(345,445,4.87407);
   graph->SetPoint(346,446,4.88955);
   graph->SetPoint(347,447,4.90505);
   graph->SetPoint(348,448,4.92056);
   graph->SetPoint(349,449,4.9361);
   graph->SetPoint(350,450,4.95165);
   graph->SetPoint(351,451,4.96722);
   graph->SetPoint(352,452,4.98281);
   graph->SetPoint(353,453,4.99842);
   graph->SetPoint(354,454,5.01404);
   graph->SetPoint(355,455,5.02968);
   graph->SetPoint(356,456,5.04535);
   graph->SetPoint(357,457,5.06102);
   graph->SetPoint(358,458,5.07672);
   graph->SetPoint(359,459,5.09243);
   graph->SetPoint(360,460,5.10816);
   graph->SetPoint(361,461,5.12391);
   graph->SetPoint(362,462,5.13968);
   graph->SetPoint(363,463,5.15547);
   graph->SetPoint(364,464,5.17127);
   graph->SetPoint(365,465,5.18709);
   graph->SetPoint(366,466,5.20292);
   graph->SetPoint(367,467,5.21878);
   graph->SetPoint(368,468,5.23465);
   graph->SetPoint(369,469,5.25054);
   graph->SetPoint(370,470,5.26645);
   graph->SetPoint(371,471,5.28237);
   graph->SetPoint(372,472,5.29831);
   graph->SetPoint(373,473,5.31427);
   graph->SetPoint(374,474,5.33025);
   graph->SetPoint(375,475,5.34624);
   graph->SetPoint(376,476,5.36225);
   graph->SetPoint(377,477,5.37828);
   graph->SetPoint(378,478,5.39433);
   graph->SetPoint(379,479,5.41039);
   graph->SetPoint(380,480,5.42647);
   graph->SetPoint(381,481,5.44257);
   graph->SetPoint(382,482,5.45869);
   graph->SetPoint(383,483,5.47482);
   graph->SetPoint(384,484,5.49097);
   graph->SetPoint(385,485,5.50714);
   graph->SetPoint(386,486,5.52332);
   graph->SetPoint(387,487,5.53952);
   graph->SetPoint(388,488,5.55574);
   graph->SetPoint(389,489,5.57198);
   graph->SetPoint(390,490,5.58824);
   graph->SetPoint(391,491,5.60451);
   graph->SetPoint(392,492,5.6208);
   graph->SetPoint(393,493,5.63711);
   graph->SetPoint(394,494,5.65343);
   graph->SetPoint(395,495,5.66977);
   graph->SetPoint(396,496,5.68613);
   graph->SetPoint(397,497,5.70251);
   graph->SetPoint(398,498,5.71891);
   graph->SetPoint(399,499,5.73532);
   graph->SetPoint(400,500,5.75175);
   graph->SetPoint(401,501,5.7682);
   graph->SetPoint(402,502,5.78467);
   graph->SetPoint(403,503,5.80116);
   graph->SetPoint(404,504,5.81766);
   graph->SetPoint(405,505,5.83418);
   graph->SetPoint(406,506,5.85072);
   graph->SetPoint(407,507,5.86728);
   graph->SetPoint(408,508,5.88386);
   graph->SetPoint(409,509,5.90046);
   graph->SetPoint(410,510,5.91707);
   graph->SetPoint(411,511,5.9337);
   graph->SetPoint(412,512,5.95035);
   graph->SetPoint(413,513,5.96702);
   graph->SetPoint(414,514,5.98371);
   graph->SetPoint(415,515,6.00042);
   graph->SetPoint(416,516,6.01715);
   graph->SetPoint(417,517,6.0339);
   graph->SetPoint(418,518,6.05066);
   graph->SetPoint(419,519,6.06745);
   graph->SetPoint(420,520,6.08425);
   graph->SetPoint(421,521,6.10108);
   graph->SetPoint(422,522,6.11792);
   graph->SetPoint(423,523,6.13479);
   graph->SetPoint(424,524,6.15167);
   graph->SetPoint(425,525,6.16858);
   graph->SetPoint(426,526,6.1855);
   graph->SetPoint(427,527,6.20245);
   graph->SetPoint(428,528,6.21941);
   graph->SetPoint(429,529,6.2364);
   graph->SetPoint(430,530,6.25341);
   graph->SetPoint(431,531,6.27044);
   graph->SetPoint(432,532,6.28749);
   graph->SetPoint(433,533,6.30456);
   graph->SetPoint(434,534,6.32165);
   graph->SetPoint(435,535,6.33876);
   graph->SetPoint(436,536,6.3559);
   graph->SetPoint(437,537,6.37306);
   graph->SetPoint(438,538,6.39024);
   graph->SetPoint(439,539,6.40744);
   graph->SetPoint(440,540,6.42466);
   graph->SetPoint(441,541,6.44191);
   graph->SetPoint(442,542,6.45918);
   graph->SetPoint(443,543,6.47648);
   graph->SetPoint(444,544,6.49379);
   graph->SetPoint(445,545,6.51113);
   graph->SetPoint(446,546,6.5285);
   graph->SetPoint(447,547,6.54588);
   graph->SetPoint(448,548,6.5633);
   graph->SetPoint(449,549,6.58073);
   graph->SetPoint(450,550,6.59819);
   graph->SetPoint(451,551,6.61568);
   graph->SetPoint(452,552,6.63319);
   graph->SetPoint(453,553,6.65073);
   graph->SetPoint(454,554,6.66829);
   graph->SetPoint(455,555,6.68588);
   graph->SetPoint(456,556,6.70349);
   graph->SetPoint(457,557,6.72113);
   graph->SetPoint(458,558,6.73879);
   graph->SetPoint(459,559,6.75649);
   graph->SetPoint(460,560,6.77421);
   graph->SetPoint(461,561,6.79195);
   graph->SetPoint(462,562,6.80973);
   graph->SetPoint(463,563,6.82753);
   graph->SetPoint(464,564,6.84536);
   graph->SetPoint(465,565,6.86322);
   graph->SetPoint(466,566,6.88111);
   graph->SetPoint(467,567,6.89903);
   graph->SetPoint(468,568,6.91697);
   graph->SetPoint(469,569,6.93495);
   graph->SetPoint(470,570,6.95295);
   graph->SetPoint(471,571,6.97099);
   graph->SetPoint(472,572,6.98906);
   graph->SetPoint(473,573,7.00715);
   graph->SetPoint(474,574,7.02528);
   graph->SetPoint(475,575,7.04344);
   graph->SetPoint(476,576,7.06163);
   graph->SetPoint(477,577,7.07986);
   graph->SetPoint(478,578,7.09812);
   graph->SetPoint(479,579,7.11641);
   graph->SetPoint(480,580,7.13473);
   graph->SetPoint(481,581,7.15309);
   graph->SetPoint(482,582,7.17148);
   graph->SetPoint(483,583,7.18991);
   graph->SetPoint(484,584,7.20837);
   graph->SetPoint(485,585,7.22686);
   graph->SetPoint(486,586,7.2454);
   graph->SetPoint(487,587,7.26396);
   graph->SetPoint(488,588,7.28257);
   graph->SetPoint(489,589,7.30121);
   graph->SetPoint(490,590,7.31989);
   graph->SetPoint(491,591,7.33861);
   graph->SetPoint(492,592,7.35736);
   graph->SetPoint(493,593,7.37615);
   graph->SetPoint(494,594,7.39499);
   graph->SetPoint(495,595,7.41386);
   graph->SetPoint(496,596,7.43277);
   graph->SetPoint(497,597,7.45172);
   graph->SetPoint(498,598,7.47072);
   graph->SetPoint(499,599,7.48975);
   graph->SetPoint(500,600,7.50883);
   graph->SetPoint(501,601,7.52795);
   graph->SetPoint(502,602,7.54711);
   graph->SetPoint(503,603,7.56631);
   graph->SetPoint(504,604,7.58556);
   graph->SetPoint(505,605,7.60486);
   graph->SetPoint(506,606,7.6242);
   graph->SetPoint(507,607,7.64358);
   graph->SetPoint(508,608,7.66301);
   graph->SetPoint(509,609,7.68249);
   graph->SetPoint(510,610,7.70201);
   graph->SetPoint(511,611,7.72158);
   graph->SetPoint(512,612,7.7412);
   graph->SetPoint(513,613,7.76087);
   graph->SetPoint(514,614,7.78058);
   graph->SetPoint(515,615,7.80035);
   graph->SetPoint(516,616,7.82017);
   graph->SetPoint(517,617,7.84004);
   graph->SetPoint(518,618,7.85996);
   graph->SetPoint(519,619,7.87993);
   graph->SetPoint(520,620,7.89996);
   graph->SetPoint(521,621,7.92003);
   graph->SetPoint(522,622,7.94017);
   graph->SetPoint(523,623,7.96035);
   graph->SetPoint(524,624,7.9806);
   graph->SetPoint(525,625,8.0009);
   graph->SetPoint(526,626,8.02125);
   graph->SetPoint(527,627,8.04167);
   graph->SetPoint(528,628,8.06214);
   graph->SetPoint(529,629,8.08267);
   graph->SetPoint(530,630,8.10326);
   graph->SetPoint(531,631,8.12391);
   graph->SetPoint(532,632,8.14462);
   graph->SetPoint(533,633,8.16539);
   graph->SetPoint(534,634,8.18622);
   graph->SetPoint(535,635,8.20712);
   graph->SetPoint(536,636,8.22808);
   graph->SetPoint(537,637,8.24911);
   graph->SetPoint(538,638,8.2702);
   graph->SetPoint(539,639,8.29135);
   graph->SetPoint(540,640,8.31257);
   graph->SetPoint(541,641,8.33386);
   graph->SetPoint(542,642,8.35522);
   graph->SetPoint(543,643,8.37665);
   graph->SetPoint(544,644,8.39815);
   graph->SetPoint(545,645,8.41972);
   graph->SetPoint(546,646,8.44135);
   graph->SetPoint(547,647,8.46307);
   graph->SetPoint(548,648,8.48485);
   graph->SetPoint(549,649,8.50671);
   graph->SetPoint(550,650,8.52864);
   graph->SetPoint(551,651,8.55065);
   graph->SetPoint(552,652,8.57273);
   graph->SetPoint(553,653,8.5949);
   graph->SetPoint(554,654,8.61714);
   graph->SetPoint(555,655,8.63945);
   graph->SetPoint(556,656,8.66185);
   graph->SetPoint(557,657,8.68433);
   graph->SetPoint(558,658,8.70689);
   graph->SetPoint(559,659,8.72954);
   graph->SetPoint(560,660,8.75226);
   graph->SetPoint(561,661,8.77507);
   graph->SetPoint(562,662,8.79797);
   graph->SetPoint(563,663,8.82095);
   graph->SetPoint(564,664,8.84402);
   graph->SetPoint(565,665,8.86718);
   graph->SetPoint(566,666,8.89042);
   graph->SetPoint(567,667,8.91376);
   graph->SetPoint(568,668,8.93719);
   graph->SetPoint(569,669,8.96071);
   graph->SetPoint(570,670,8.98432);
   graph->SetPoint(571,671,9.00802);
   graph->SetPoint(572,672,9.03182);
   graph->SetPoint(573,673,9.05572);
   graph->SetPoint(574,674,9.07971);
   graph->SetPoint(575,675,9.1038);
   graph->SetPoint(576,676,9.12799);
   graph->SetPoint(577,677,9.15228);
   graph->SetPoint(578,678,9.17667);
   graph->SetPoint(579,679,9.20116);
   graph->SetPoint(580,680,9.22575);
   graph->SetPoint(581,681,9.25045);
   graph->SetPoint(582,682,9.27525);
   graph->SetPoint(583,683,9.30016);
   graph->SetPoint(584,684,9.32517);
   graph->SetPoint(585,685,9.35029);
   graph->SetPoint(586,686,9.37553);
   graph->SetPoint(587,687,9.40087);
   graph->SetPoint(588,688,9.42632);
   graph->SetPoint(589,689,9.45189);
   graph->SetPoint(590,690,9.47756);
   graph->SetPoint(591,691,9.50336);
   graph->SetPoint(592,692,9.52926);
   graph->SetPoint(593,693,9.55529);
   graph->SetPoint(594,694,9.58143);
   graph->SetPoint(595,695,9.60769);
   graph->SetPoint(596,696,9.63407);
   graph->SetPoint(597,697,9.66057);
   graph->SetPoint(598,698,9.68719);
   graph->SetPoint(599,699,9.71394);
   graph->SetPoint(600,700,9.7408);
   graph->SetPoint(601,701,9.7678);
   graph->SetPoint(602,702,9.79492);
   graph->SetPoint(603,703,9.82217);
   graph->SetPoint(604,704,9.84954);
   graph->SetPoint(605,705,9.87705);
   graph->SetPoint(606,706,9.90468);
   graph->SetPoint(607,707,9.93245);
   graph->SetPoint(608,708,9.96035);
   graph->SetPoint(609,709,9.98838);
   graph->SetPoint(610,710,10.0165);
   graph->SetPoint(611,711,10.0449);
   graph->SetPoint(612,712,10.0733);
   graph->SetPoint(613,713,10.1019);
   graph->SetPoint(614,714,10.1306);
   graph->SetPoint(615,715,10.1594);
   graph->SetPoint(616,716,10.1884);
   graph->SetPoint(617,717,10.2176);
   graph->SetPoint(618,718,10.2469);
   graph->SetPoint(619,719,10.2763);
   graph->SetPoint(620,720,10.3059);
   graph->SetPoint(621,721,10.3356);
   graph->SetPoint(622,722,10.3655);
   graph->SetPoint(623,723,10.3955);
   graph->SetPoint(624,724,10.4257);
   graph->SetPoint(625,725,10.456);
   graph->SetPoint(626,726,10.4864);
   graph->SetPoint(627,727,10.5171);
   graph->SetPoint(628,728,10.5478);
   graph->SetPoint(629,729,10.5788);
   graph->SetPoint(630,730,10.6099);
   graph->SetPoint(631,731,10.6411);
   graph->SetPoint(632,732,10.6725);
   graph->SetPoint(633,733,10.7041);
   graph->SetPoint(634,734,10.7358);
   graph->SetPoint(635,735,10.7676);
   graph->SetPoint(636,736,10.7997);
   graph->SetPoint(637,737,10.8319);
   graph->SetPoint(638,738,10.8643);
   graph->SetPoint(639,739,10.8968);
   graph->SetPoint(640,740,10.9295);
   graph->SetPoint(641,741,10.9623);
   graph->SetPoint(642,742,10.9954);
   graph->SetPoint(643,743,11.0286);
   graph->SetPoint(644,744,11.0619);
   graph->SetPoint(645,745,11.0954);
   graph->SetPoint(646,746,11.1292);
   graph->SetPoint(647,747,11.163);
   graph->SetPoint(648,748,11.1971);
   graph->SetPoint(649,749,11.2313);
   graph->SetPoint(650,750,11.2657);
   graph->SetPoint(651,751,11.3002);
   graph->SetPoint(652,752,11.335);
   graph->SetPoint(653,753,11.3699);
   graph->SetPoint(654,754,11.405);
   graph->SetPoint(655,755,11.4403);
   graph->SetPoint(656,756,11.4757);
   graph->SetPoint(657,757,11.5113);
   graph->SetPoint(658,758,11.5471);
   graph->SetPoint(659,759,11.5831);
   graph->SetPoint(660,760,11.6193);
   graph->SetPoint(661,761,11.6556);
   graph->SetPoint(662,762,11.6921);
   graph->SetPoint(663,763,11.7288);
   graph->SetPoint(664,764,11.7657);
   graph->SetPoint(665,765,11.8028);
   graph->SetPoint(666,766,11.84);
   graph->SetPoint(667,767,11.8775);
   graph->SetPoint(668,768,11.9151);
   graph->SetPoint(669,769,11.9529);
   graph->SetPoint(670,770,11.9909);
   graph->SetPoint(671,771,12.0291);
   graph->SetPoint(672,772,12.0674);
   graph->SetPoint(673,773,12.106);
   graph->SetPoint(674,774,12.1447);
   graph->SetPoint(675,775,12.1836);
   graph->SetPoint(676,776,12.2228);
   graph->SetPoint(677,777,12.262);
   graph->SetPoint(678,778,12.3015);
   graph->SetPoint(679,779,12.3412);
   graph->SetPoint(680,780,12.3811);
   graph->SetPoint(681,781,12.4211);
   graph->SetPoint(682,782,12.4613);
   graph->SetPoint(683,783,12.5017);
   graph->SetPoint(684,784,12.5423);
   graph->SetPoint(685,785,12.5831);
   graph->SetPoint(686,786,12.6241);
   graph->SetPoint(687,787,12.6653);
   graph->SetPoint(688,788,12.7066);
   graph->SetPoint(689,789,12.7482);
   graph->SetPoint(690,790,12.7899);
   graph->SetPoint(691,791,12.8318);
   graph->SetPoint(692,792,12.8739);
   graph->SetPoint(693,793,12.9162);
   graph->SetPoint(694,794,12.9586);
   graph->SetPoint(695,795,13.0013);
   graph->SetPoint(696,796,13.0441);
   graph->SetPoint(697,797,13.0871);
   graph->SetPoint(698,798,13.1303);
   graph->SetPoint(699,799,13.1737);
   graph->SetPoint(700,800,13.2173);
   graph->Draw("");
   
   graph = new TGraph(33);
   graph->SetName("Graph");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);
   graph->SetLineColor(4);
   graph->SetLineWidth(3);
   graph->SetPoint(0,126,29.5649);
   graph->SetPoint(1,127,29.5274);
   graph->SetPoint(2,128,29.4944);
   graph->SetPoint(3,129,29.4655);
   graph->SetPoint(4,130,29.4405);
   graph->SetPoint(5,131,29.4189);
   graph->SetPoint(6,132,29.4006);
   graph->SetPoint(7,133,29.3852);
   graph->SetPoint(8,134,29.3726);
   graph->SetPoint(9,135,29.3624);
   graph->SetPoint(10,136,29.3545);
   graph->SetPoint(11,137,29.3487);
   graph->SetPoint(12,138,29.3448);
   graph->SetPoint(13,139,29.3427);
   graph->SetPoint(14,140,29.3422);
   graph->SetPoint(15,141,29.3432);
   graph->SetPoint(16,142,29.3456);
   graph->SetPoint(17,143,29.3492);
   graph->SetPoint(18,144,29.3541);
   graph->SetPoint(19,145,29.36);
   graph->SetPoint(20,146,29.3671);
   graph->SetPoint(21,147,29.3751);
   graph->SetPoint(22,148,29.384);
   graph->SetPoint(23,149,29.3938);
   graph->SetPoint(24,150,29.4045);
   graph->SetPoint(25,151,29.416);
   graph->SetPoint(26,152,29.4283);
   graph->SetPoint(27,153,29.4414);
   graph->SetPoint(28,154,29.4552);
   graph->SetPoint(29,155,29.4698);
   graph->SetPoint(30,156,29.4851);
   graph->SetPoint(31,157,29.5011);
   graph->SetPoint(32,158,29.5178);
   graph->Draw("");
   
   graph = new TGraph(302);
   graph->SetName("Graph");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);
   graph->SetLineColor(4);
   graph->SetLineWidth(3);
   graph->SetPoint(0,100,20.7633);
   graph->SetPoint(1,101,20.6999);
   graph->SetPoint(2,102,20.6402);
   graph->SetPoint(3,103,20.5842);
   graph->SetPoint(4,104,20.5317);
   graph->SetPoint(5,105,20.4825);
   graph->SetPoint(6,106,20.4366);
   graph->SetPoint(7,107,20.3937);
   graph->SetPoint(8,108,20.3538);
   graph->SetPoint(9,109,20.3167);
   graph->SetPoint(10,110,20.2823);
   graph->SetPoint(11,111,20.2505);
   graph->SetPoint(12,112,20.221);
   graph->SetPoint(13,113,20.1939);
   graph->SetPoint(14,114,20.1689);
   graph->SetPoint(15,115,20.1459);
   graph->SetPoint(16,116,20.1249);
   graph->SetPoint(17,117,20.1056);
   graph->SetPoint(18,118,20.0881);
   graph->SetPoint(19,119,20.0721);
   graph->SetPoint(20,120,20.0576);
   graph->SetPoint(21,121,20.0444);
   graph->SetPoint(22,122,20.0326);
   graph->SetPoint(23,123,20.0219);
   graph->SetPoint(24,124,20.0124);
   graph->SetPoint(25,125,20.0039);
   graph->SetPoint(26,126,19.9964);
   graph->SetPoint(27,127,19.9897);
   graph->SetPoint(28,128,19.9839);
   graph->SetPoint(29,129,19.9789);
   graph->SetPoint(30,130,19.9746);
   graph->SetPoint(31,131,19.971);
   graph->SetPoint(32,132,19.968);
   graph->SetPoint(33,133,19.9655);
   graph->SetPoint(34,134,19.9636);
   graph->SetPoint(35,135,19.9623);
   graph->SetPoint(36,136,19.9614);
   graph->SetPoint(37,137,19.9609);
   graph->SetPoint(38,138,19.9609);
   graph->SetPoint(39,139,19.9613);
   graph->SetPoint(40,140,19.9621);
   graph->SetPoint(41,141,19.9632);
   graph->SetPoint(42,142,19.9646);
   graph->SetPoint(43,143,19.9664);
   graph->SetPoint(44,144,19.9685);
   graph->SetPoint(45,145,19.9709);
   graph->SetPoint(46,146,19.9736);
   graph->SetPoint(47,147,19.9766);
   graph->SetPoint(48,148,19.9799);
   graph->SetPoint(49,149,19.9834);
   graph->SetPoint(50,150,19.9872);
   graph->SetPoint(51,151,19.9912);
   graph->SetPoint(52,152,19.9956);
   graph->SetPoint(53,153,20.0001);
   graph->SetPoint(54,154,20.0049);
   graph->SetPoint(55,155,20.01);
   graph->SetPoint(56,156,20.0153);
   graph->SetPoint(57,157,20.0209);
   graph->SetPoint(58,158,20.0267);
   graph->SetPoint(59,159,20.0327);
   graph->SetPoint(60,160,20.039);
   graph->SetPoint(61,161,20.0456);
   graph->SetPoint(62,162,20.0524);
   graph->SetPoint(63,163,20.0595);
   graph->SetPoint(64,164,20.0668);
   graph->SetPoint(65,165,20.0744);
   graph->SetPoint(66,166,20.0822);
   graph->SetPoint(67,167,20.0904);
   graph->SetPoint(68,168,20.0987);
   graph->SetPoint(69,169,20.1074);
   graph->SetPoint(70,170,20.1163);
   graph->SetPoint(71,171,20.1256);
   graph->SetPoint(72,172,20.1351);
   graph->SetPoint(73,173,20.1449);
   graph->SetPoint(74,174,20.155);
   graph->SetPoint(75,175,20.1654);
   graph->SetPoint(76,176,20.1761);
   graph->SetPoint(77,177,20.1871);
   graph->SetPoint(78,178,20.1984);
   graph->SetPoint(79,179,20.21);
   graph->SetPoint(80,180,20.222);
   graph->SetPoint(81,181,20.2343);
   graph->SetPoint(82,182,20.2469);
   graph->SetPoint(83,183,20.2599);
   graph->SetPoint(84,184,20.2732);
   graph->SetPoint(85,185,20.2869);
   graph->SetPoint(86,186,20.3009);
   graph->SetPoint(87,187,20.3153);
   graph->SetPoint(88,188,20.33);
   graph->SetPoint(89,189,20.3452);
   graph->SetPoint(90,190,20.3607);
   graph->SetPoint(91,191,20.3766);
   graph->SetPoint(92,192,20.3929);
   graph->SetPoint(93,193,20.4096);
   graph->SetPoint(94,194,20.4267);
   graph->SetPoint(95,195,20.4443);
   graph->SetPoint(96,196,20.4622);
   graph->SetPoint(97,197,20.4806);
   graph->SetPoint(98,198,20.4995);
   graph->SetPoint(99,199,20.5187);
   graph->SetPoint(100,200,20.131);
   graph->SetPoint(101,201,20.1492);
   graph->SetPoint(102,202,20.1678);
   graph->SetPoint(103,203,20.1868);
   graph->SetPoint(104,204,20.2062);
   graph->SetPoint(105,205,20.226);
   graph->SetPoint(106,206,20.2462);
   graph->SetPoint(107,207,20.2669);
   graph->SetPoint(108,208,20.2879);
   graph->SetPoint(109,209,20.3094);
   graph->SetPoint(110,210,20.3314);
   graph->SetPoint(111,211,20.3538);
   graph->SetPoint(112,212,20.3766);
   graph->SetPoint(113,213,20.3999);
   graph->SetPoint(114,214,20.4237);
   graph->SetPoint(115,215,20.4479);
   graph->SetPoint(116,216,20.4727);
   graph->SetPoint(117,217,20.4979);
   graph->SetPoint(118,218,20.5236);
   graph->SetPoint(119,219,20.5499);
   graph->SetPoint(120,220,20.5767);
   graph->SetPoint(121,221,20.604);
   graph->SetPoint(122,222,20.6318);
   graph->SetPoint(123,223,20.6602);
   graph->SetPoint(124,224,20.6891);
   graph->SetPoint(125,225,20.7186);
   graph->SetPoint(126,226,20.7487);
   graph->SetPoint(127,227,20.7793);
   graph->SetPoint(128,228,20.8106);
   graph->SetPoint(129,229,20.8424);
   graph->SetPoint(130,230,20.8749);
   graph->SetPoint(131,231,20.908);
   graph->SetPoint(132,232,20.9417);
   graph->SetPoint(133,233,20.976);
   graph->SetPoint(134,234,21.011);
   graph->SetPoint(135,235,21.0467);
   graph->SetPoint(136,236,21.0831);
   graph->SetPoint(137,237,21.1201);
   graph->SetPoint(138,238,21.1578);
   graph->SetPoint(139,239,21.1963);
   graph->SetPoint(140,240,21.2324);
   graph->SetPoint(141,241,21.2739);
   graph->SetPoint(142,242,21.3159);
   graph->SetPoint(143,243,21.3584);
   graph->SetPoint(144,244,21.4014);
   graph->SetPoint(145,245,21.4449);
   graph->SetPoint(146,246,21.489);
   graph->SetPoint(147,247,21.5335);
   graph->SetPoint(148,248,21.5786);
   graph->SetPoint(149,249,21.6242);
   graph->SetPoint(150,250,21.6703);
   graph->SetPoint(151,251,21.7171);
   graph->SetPoint(152,252,21.7643);
   graph->SetPoint(153,253,21.8122);
   graph->SetPoint(154,254,21.8606);
   graph->SetPoint(155,255,21.9096);
   graph->SetPoint(156,256,21.9592);
   graph->SetPoint(157,257,22.0094);
   graph->SetPoint(158,258,22.0602);
   graph->SetPoint(159,259,22.1116);
   graph->SetPoint(160,260,22.1637);
   graph->SetPoint(161,261,22.1843);
   graph->SetPoint(162,262,22.2325);
   graph->SetPoint(163,263,22.2809);
   graph->SetPoint(164,264,22.3296);
   graph->SetPoint(165,265,22.3785);
   graph->SetPoint(166,266,22.4277);
   graph->SetPoint(167,267,22.4772);
   graph->SetPoint(168,268,22.5269);
   graph->SetPoint(169,269,22.5769);
   graph->SetPoint(170,270,22.6271);
   graph->SetPoint(171,271,22.6777);
   graph->SetPoint(172,272,22.7285);
   graph->SetPoint(173,273,22.7796);
   graph->SetPoint(174,274,22.8309);
   graph->SetPoint(175,275,22.8825);
   graph->SetPoint(176,276,22.9344);
   graph->SetPoint(177,277,22.9866);
   graph->SetPoint(178,278,23.0391);
   graph->SetPoint(179,279,23.0919);
   graph->SetPoint(180,280,23.1449);
   graph->SetPoint(181,281,23.1982);
   graph->SetPoint(182,282,23.2518);
   graph->SetPoint(183,283,23.3057);
   graph->SetPoint(184,284,23.3599);
   graph->SetPoint(185,285,23.4144);
   graph->SetPoint(186,286,23.4692);
   graph->SetPoint(187,287,23.5243);
   graph->SetPoint(188,288,23.5797);
   graph->SetPoint(189,289,23.6353);
   graph->SetPoint(190,290,23.6913);
   graph->SetPoint(191,291,23.7476);
   graph->SetPoint(192,292,23.8042);
   graph->SetPoint(193,293,23.861);
   graph->SetPoint(194,294,23.9182);
   graph->SetPoint(195,295,23.9757);
   graph->SetPoint(196,296,24.0335);
   graph->SetPoint(197,297,24.0916);
   graph->SetPoint(198,298,24.15);
   graph->SetPoint(199,299,24.2087);
   graph->SetPoint(200,300,24.2677);
   graph->SetPoint(201,301,24.6362);
   graph->SetPoint(202,302,24.687);
   graph->SetPoint(203,303,24.738);
   graph->SetPoint(204,304,24.7891);
   graph->SetPoint(205,305,24.8403);
   graph->SetPoint(206,306,24.8916);
   graph->SetPoint(207,307,24.9431);
   graph->SetPoint(208,308,24.9947);
   graph->SetPoint(209,309,25.0464);
   graph->SetPoint(210,310,25.0982);
   graph->SetPoint(211,311,25.1502);
   graph->SetPoint(212,312,25.2023);
   graph->SetPoint(213,313,25.2545);
   graph->SetPoint(214,314,25.3069);
   graph->SetPoint(215,315,25.3594);
   graph->SetPoint(216,316,25.412);
   graph->SetPoint(217,317,25.4648);
   graph->SetPoint(218,318,25.5176);
   graph->SetPoint(219,319,25.5706);
   graph->SetPoint(220,320,25.6238);
   graph->SetPoint(221,321,25.677);
   graph->SetPoint(222,322,25.7304);
   graph->SetPoint(223,323,25.7839);
   graph->SetPoint(224,324,25.8375);
   graph->SetPoint(225,325,25.8913);
   graph->SetPoint(226,326,25.9451);
   graph->SetPoint(227,327,25.9991);
   graph->SetPoint(228,328,26.0532);
   graph->SetPoint(229,329,26.1075);
   graph->SetPoint(230,330,26.1618);
   graph->SetPoint(231,331,26.2163);
   graph->SetPoint(232,332,26.2709);
   graph->SetPoint(233,333,26.3256);
   graph->SetPoint(234,334,26.3805);
   graph->SetPoint(235,335,26.4355);
   graph->SetPoint(236,336,26.4905);
   graph->SetPoint(237,337,26.5458);
   graph->SetPoint(238,338,26.6011);
   graph->SetPoint(239,339,26.6565);
   graph->SetPoint(240,340,26.7121);
   graph->SetPoint(241,341,26.7678);
   graph->SetPoint(242,342,26.8236);
   graph->SetPoint(243,343,26.8795);
   graph->SetPoint(244,344,26.9355);
   graph->SetPoint(245,345,26.9917);
   graph->SetPoint(246,346,27.0479);
   graph->SetPoint(247,347,27.1043);
   graph->SetPoint(248,348,27.1608);
   graph->SetPoint(249,349,27.2174);
   graph->SetPoint(250,350,27.2741);
   graph->SetPoint(251,351,27.331);
   graph->SetPoint(252,352,27.3879);
   graph->SetPoint(253,353,27.445);
   graph->SetPoint(254,354,27.5022);
   graph->SetPoint(255,355,27.5595);
   graph->SetPoint(256,356,27.6169);
   graph->SetPoint(257,357,27.6744);
   graph->SetPoint(258,358,27.732);
   graph->SetPoint(259,359,27.7898);
   graph->SetPoint(260,360,27.8476);
   graph->SetPoint(261,361,27.9056);
   graph->SetPoint(262,362,27.9636);
   graph->SetPoint(263,363,28.0218);
   graph->SetPoint(264,364,28.0801);
   graph->SetPoint(265,365,28.1385);
   graph->SetPoint(266,366,28.197);
   graph->SetPoint(267,367,28.2556);
   graph->SetPoint(268,368,28.3143);
   graph->SetPoint(269,369,28.3732);
   graph->SetPoint(270,370,28.4321);
   graph->SetPoint(271,371,28.4911);
   graph->SetPoint(272,372,28.5503);
   graph->SetPoint(273,373,28.6095);
   graph->SetPoint(274,374,28.6689);
   graph->SetPoint(275,375,28.7283);
   graph->SetPoint(276,376,28.7879);
   graph->SetPoint(277,377,28.8476);
   graph->SetPoint(278,378,28.9074);
   graph->SetPoint(279,379,28.9672);
   graph->SetPoint(280,380,29.0272);
   graph->SetPoint(281,381,29.0873);
   graph->SetPoint(282,382,29.1475);
   graph->SetPoint(283,383,29.2078);
   graph->SetPoint(284,384,29.2681);
   graph->SetPoint(285,385,29.3286);
   graph->SetPoint(286,386,29.3892);
   graph->SetPoint(287,387,29.4499);
   graph->SetPoint(288,388,29.5107);
   graph->SetPoint(289,389,29.5716);
   graph->SetPoint(290,390,29.6326);
   graph->SetPoint(291,391,29.6936);
   graph->SetPoint(292,392,29.7548);
   graph->SetPoint(293,393,29.8161);
   graph->SetPoint(294,394,29.8775);
   graph->SetPoint(295,395,29.939);
   graph->SetPoint(296,396,30.0005);
   graph->SetPoint(297,397,30.0622);
   graph->SetPoint(298,398,30.124);
   graph->SetPoint(299,399,30.1858);
   graph->SetPoint(300,400,30.2478);
   graph->SetPoint(301,401,30.3098);
   graph->Draw("");
   
   graph = new TGraph(518);
   graph->SetName("Graph");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);
   graph->SetLineColor(4);
   graph->SetLineWidth(3);
   graph->SetPoint(0,100,17.9753);
   graph->SetPoint(1,101,17.9532);
   graph->SetPoint(2,102,17.9325);
   graph->SetPoint(3,103,17.9131);
   graph->SetPoint(4,104,17.8951);
   graph->SetPoint(5,105,17.8783);
   graph->SetPoint(6,106,17.8627);
   graph->SetPoint(7,107,17.8482);
   graph->SetPoint(8,108,17.8348);
   graph->SetPoint(9,109,17.8223);
   graph->SetPoint(10,110,17.8108);
   graph->SetPoint(11,111,17.8002);
   graph->SetPoint(12,112,17.7905);
   graph->SetPoint(13,113,17.7815);
   graph->SetPoint(14,114,17.7732);
   graph->SetPoint(15,115,17.7656);
   graph->SetPoint(16,116,17.7587);
   graph->SetPoint(17,117,17.7523);
   graph->SetPoint(18,118,17.7466);
   graph->SetPoint(19,119,17.7413);
   graph->SetPoint(20,120,17.7365);
   graph->SetPoint(21,121,17.7322);
   graph->SetPoint(22,122,17.7283);
   graph->SetPoint(23,123,17.7248);
   graph->SetPoint(24,124,17.7216);
   graph->SetPoint(25,125,17.7189);
   graph->SetPoint(26,126,17.7164);
   graph->SetPoint(27,127,17.7142);
   graph->SetPoint(28,128,17.7123);
   graph->SetPoint(29,129,17.7107);
   graph->SetPoint(30,130,17.7093);
   graph->SetPoint(31,131,17.7082);
   graph->SetPoint(32,132,17.7073);
   graph->SetPoint(33,133,17.7066);
   graph->SetPoint(34,134,17.7061);
   graph->SetPoint(35,135,17.7058);
   graph->SetPoint(36,136,17.7056);
   graph->SetPoint(37,137,17.7057);
   graph->SetPoint(38,138,17.7059);
   graph->SetPoint(39,139,17.7062);
   graph->SetPoint(40,140,17.7068);
   graph->SetPoint(41,141,17.7074);
   graph->SetPoint(42,142,17.7083);
   graph->SetPoint(43,143,17.7092);
   graph->SetPoint(44,144,17.7103);
   graph->SetPoint(45,145,17.7116);
   graph->SetPoint(46,146,17.713);
   graph->SetPoint(47,147,17.7145);
   graph->SetPoint(48,148,17.7161);
   graph->SetPoint(49,149,17.7179);
   graph->SetPoint(50,150,17.7199);
   graph->SetPoint(51,151,17.7219);
   graph->SetPoint(52,152,17.7241);
   graph->SetPoint(53,153,17.7265);
   graph->SetPoint(54,154,17.7289);
   graph->SetPoint(55,155,17.7315);
   graph->SetPoint(56,156,17.7343);
   graph->SetPoint(57,157,17.7372);
   graph->SetPoint(58,158,17.7402);
   graph->SetPoint(59,159,17.7434);
   graph->SetPoint(60,160,17.7467);
   graph->SetPoint(61,161,17.7501);
   graph->SetPoint(62,162,17.7537);
   graph->SetPoint(63,163,17.7575);
   graph->SetPoint(64,164,17.7614);
   graph->SetPoint(65,165,17.7654);
   graph->SetPoint(66,166,17.7696);
   graph->SetPoint(67,167,17.774);
   graph->SetPoint(68,168,17.7785);
   graph->SetPoint(69,169,17.7832);
   graph->SetPoint(70,170,17.788);
   graph->SetPoint(71,171,17.793);
   graph->SetPoint(72,172,17.7982);
   graph->SetPoint(73,173,17.8035);
   graph->SetPoint(74,174,17.8091);
   graph->SetPoint(75,175,17.8148);
   graph->SetPoint(76,176,17.8207);
   graph->SetPoint(77,177,17.8267);
   graph->SetPoint(78,178,17.833);
   graph->SetPoint(79,179,17.8394);
   graph->SetPoint(80,180,17.846);
   graph->SetPoint(81,181,17.8528);
   graph->SetPoint(82,182,17.8599);
   graph->SetPoint(83,183,17.8671);
   graph->SetPoint(84,184,17.8745);
   graph->SetPoint(85,185,17.8821);
   graph->SetPoint(86,186,17.8899);
   graph->SetPoint(87,187,17.898);
   graph->SetPoint(88,188,17.9062);
   graph->SetPoint(89,189,17.9147);
   graph->SetPoint(90,190,17.9234);
   graph->SetPoint(91,191,17.9323);
   graph->SetPoint(92,192,17.9415);
   graph->SetPoint(93,193,17.9509);
   graph->SetPoint(94,194,17.9605);
   graph->SetPoint(95,195,17.9704);
   graph->SetPoint(96,196,17.9805);
   graph->SetPoint(97,197,17.9908);
   graph->SetPoint(98,198,18.0014);
   graph->SetPoint(99,199,18.0123);
   graph->SetPoint(100,200,17.7753);
   graph->SetPoint(101,201,17.7855);
   graph->SetPoint(102,202,17.7959);
   graph->SetPoint(103,203,17.8066);
   graph->SetPoint(104,204,17.8174);
   graph->SetPoint(105,205,17.8286);
   graph->SetPoint(106,206,17.8399);
   graph->SetPoint(107,207,17.8515);
   graph->SetPoint(108,208,17.8633);
   graph->SetPoint(109,209,17.8753);
   graph->SetPoint(110,210,17.8876);
   graph->SetPoint(111,211,17.9002);
   graph->SetPoint(112,212,17.913);
   graph->SetPoint(113,213,17.9261);
   graph->SetPoint(114,214,17.9394);
   graph->SetPoint(115,215,17.953);
   graph->SetPoint(116,216,17.9668);
   graph->SetPoint(117,217,17.981);
   graph->SetPoint(118,218,17.9954);
   graph->SetPoint(119,219,18.0101);
   graph->SetPoint(120,220,18.0251);
   graph->SetPoint(121,221,18.0403);
   graph->SetPoint(122,222,18.0559);
   graph->SetPoint(123,223,18.0718);
   graph->SetPoint(124,224,18.0879);
   graph->SetPoint(125,225,18.1044);
   graph->SetPoint(126,226,18.1212);
   graph->SetPoint(127,227,18.1383);
   graph->SetPoint(128,228,18.1557);
   graph->SetPoint(129,229,18.1735);
   graph->SetPoint(130,230,18.1915);
   graph->SetPoint(131,231,18.21);
   graph->SetPoint(132,232,18.2287);
   graph->SetPoint(133,233,18.2478);
   graph->SetPoint(134,234,18.2673);
   graph->SetPoint(135,235,18.2871);
   graph->SetPoint(136,236,18.3073);
   graph->SetPoint(137,237,18.3278);
   graph->SetPoint(138,238,18.3488);
   graph->SetPoint(139,239,18.3701);
   graph->SetPoint(140,240,18.3902);
   graph->SetPoint(141,241,18.4131);
   graph->SetPoint(142,242,18.4363);
   graph->SetPoint(143,243,18.4598);
   graph->SetPoint(144,244,18.4835);
   graph->SetPoint(145,245,18.5075);
   graph->SetPoint(146,246,18.5318);
   graph->SetPoint(147,247,18.5564);
   graph->SetPoint(148,248,18.5812);
   graph->SetPoint(149,249,18.6064);
   graph->SetPoint(150,250,18.6318);
   graph->SetPoint(151,251,18.6575);
   graph->SetPoint(152,252,18.6836);
   graph->SetPoint(153,253,18.7099);
   graph->SetPoint(154,254,18.7365);
   graph->SetPoint(155,255,18.7635);
   graph->SetPoint(156,256,18.7908);
   graph->SetPoint(157,257,18.8184);
   graph->SetPoint(158,258,18.8463);
   graph->SetPoint(159,259,18.8745);
   graph->SetPoint(160,260,18.9031);
   graph->SetPoint(161,261,18.9153);
   graph->SetPoint(162,262,18.9419);
   graph->SetPoint(163,263,18.9686);
   graph->SetPoint(164,264,18.9955);
   graph->SetPoint(165,265,19.0225);
   graph->SetPoint(166,266,19.0497);
   graph->SetPoint(167,267,19.077);
   graph->SetPoint(168,268,19.1045);
   graph->SetPoint(169,269,19.1321);
   graph->SetPoint(170,270,19.1599);
   graph->SetPoint(171,271,19.1878);
   graph->SetPoint(172,272,19.2159);
   graph->SetPoint(173,273,19.2442);
   graph->SetPoint(174,274,19.2726);
   graph->SetPoint(175,275,19.3012);
   graph->SetPoint(176,276,19.3299);
   graph->SetPoint(177,277,19.3588);
   graph->SetPoint(178,278,19.3879);
   graph->SetPoint(179,279,19.4172);
   graph->SetPoint(180,280,19.4466);
   graph->SetPoint(181,281,19.4762);
   graph->SetPoint(182,282,19.5059);
   graph->SetPoint(183,283,19.5359);
   graph->SetPoint(184,284,19.566);
   graph->SetPoint(185,285,19.5962);
   graph->SetPoint(186,286,19.6267);
   graph->SetPoint(187,287,19.6573);
   graph->SetPoint(188,288,19.6881);
   graph->SetPoint(189,289,19.7191);
   graph->SetPoint(190,290,19.7503);
   graph->SetPoint(191,291,19.7817);
   graph->SetPoint(192,292,19.8132);
   graph->SetPoint(193,293,19.845);
   graph->SetPoint(194,294,19.8769);
   graph->SetPoint(195,295,19.909);
   graph->SetPoint(196,296,19.9413);
   graph->SetPoint(197,297,19.9737);
   graph->SetPoint(198,298,20.0064);
   graph->SetPoint(199,299,20.0393);
   graph->SetPoint(200,300,20.0723);
   graph->SetPoint(201,301,20.3238);
   graph->SetPoint(202,302,20.3509);
   graph->SetPoint(203,303,20.3781);
   graph->SetPoint(204,304,20.4053);
   graph->SetPoint(205,305,20.4326);
   graph->SetPoint(206,306,20.46);
   graph->SetPoint(207,307,20.4874);
   graph->SetPoint(208,308,20.5149);
   graph->SetPoint(209,309,20.5425);
   graph->SetPoint(210,310,20.5701);
   graph->SetPoint(211,311,20.5978);
   graph->SetPoint(212,312,20.6256);
   graph->SetPoint(213,313,20.6534);
   graph->SetPoint(214,314,20.6813);
   graph->SetPoint(215,315,20.7093);
   graph->SetPoint(216,316,20.7373);
   graph->SetPoint(217,317,20.7654);
   graph->SetPoint(218,318,20.7936);
   graph->SetPoint(219,319,20.8218);
   graph->SetPoint(220,320,20.8501);
   graph->SetPoint(221,321,20.8785);
   graph->SetPoint(222,322,20.9069);
   graph->SetPoint(223,323,20.9354);
   graph->SetPoint(224,324,20.964);
   graph->SetPoint(225,325,20.9926);
   graph->SetPoint(226,326,21.0213);
   graph->SetPoint(227,327,21.0501);
   graph->SetPoint(228,328,21.0789);
   graph->SetPoint(229,329,21.1078);
   graph->SetPoint(230,330,21.1368);
   graph->SetPoint(231,331,21.1658);
   graph->SetPoint(232,332,21.1949);
   graph->SetPoint(233,333,21.2241);
   graph->SetPoint(234,334,21.2533);
   graph->SetPoint(235,335,21.2826);
   graph->SetPoint(236,336,21.312);
   graph->SetPoint(237,337,21.3415);
   graph->SetPoint(238,338,21.371);
   graph->SetPoint(239,339,21.4005);
   graph->SetPoint(240,340,21.4302);
   graph->SetPoint(241,341,21.4599);
   graph->SetPoint(242,342,21.4896);
   graph->SetPoint(243,343,21.5195);
   graph->SetPoint(244,344,21.5494);
   graph->SetPoint(245,345,21.5794);
   graph->SetPoint(246,346,21.6094);
   graph->SetPoint(247,347,21.6395);
   graph->SetPoint(248,348,21.6697);
   graph->SetPoint(249,349,21.6999);
   graph->SetPoint(250,350,21.7302);
   graph->SetPoint(251,351,21.7606);
   graph->SetPoint(252,352,21.7911);
   graph->SetPoint(253,353,21.8216);
   graph->SetPoint(254,354,21.8521);
   graph->SetPoint(255,355,21.8828);
   graph->SetPoint(256,356,21.9135);
   graph->SetPoint(257,357,21.9443);
   graph->SetPoint(258,358,21.9751);
   graph->SetPoint(259,359,22.006);
   graph->SetPoint(260,360,22.037);
   graph->SetPoint(261,361,22.068);
   graph->SetPoint(262,362,22.0991);
   graph->SetPoint(263,363,22.1303);
   graph->SetPoint(264,364,22.1615);
   graph->SetPoint(265,365,22.1928);
   graph->SetPoint(266,366,22.2242);
   graph->SetPoint(267,367,22.2556);
   graph->SetPoint(268,368,22.2872);
   graph->SetPoint(269,369,22.3187);
   graph->SetPoint(270,370,22.3504);
   graph->SetPoint(271,371,22.3821);
   graph->SetPoint(272,372,22.4138);
   graph->SetPoint(273,373,22.4457);
   graph->SetPoint(274,374,22.4776);
   graph->SetPoint(275,375,22.5095);
   graph->SetPoint(276,376,22.5416);
   graph->SetPoint(277,377,22.5737);
   graph->SetPoint(278,378,22.6058);
   graph->SetPoint(279,379,22.638);
   graph->SetPoint(280,380,22.6703);
   graph->SetPoint(281,381,22.7027);
   graph->SetPoint(282,382,22.7351);
   graph->SetPoint(283,383,22.7676);
   graph->SetPoint(284,384,22.8002);
   graph->SetPoint(285,385,22.8328);
   graph->SetPoint(286,386,22.8655);
   graph->SetPoint(287,387,22.8982);
   graph->SetPoint(288,388,22.931);
   graph->SetPoint(289,389,22.9639);
   graph->SetPoint(290,390,22.9969);
   graph->SetPoint(291,391,23.0299);
   graph->SetPoint(292,392,23.0629);
   graph->SetPoint(293,393,23.0961);
   graph->SetPoint(294,394,23.1293);
   graph->SetPoint(295,395,23.1625);
   graph->SetPoint(296,396,23.1959);
   graph->SetPoint(297,397,23.2293);
   graph->SetPoint(298,398,23.2627);
   graph->SetPoint(299,399,23.2963);
   graph->SetPoint(300,400,23.3299);
   graph->SetPoint(301,401,23.3635);
   graph->SetPoint(302,402,23.3972);
   graph->SetPoint(303,403,23.431);
   graph->SetPoint(304,404,23.4649);
   graph->SetPoint(305,405,23.4988);
   graph->SetPoint(306,406,23.5327);
   graph->SetPoint(307,407,23.5668);
   graph->SetPoint(308,408,23.6009);
   graph->SetPoint(309,409,23.635);
   graph->SetPoint(310,410,23.6693);
   graph->SetPoint(311,411,23.7036);
   graph->SetPoint(312,412,23.7379);
   graph->SetPoint(313,413,23.7723);
   graph->SetPoint(314,414,23.8068);
   graph->SetPoint(315,415,23.8414);
   graph->SetPoint(316,416,23.876);
   graph->SetPoint(317,417,23.9107);
   graph->SetPoint(318,418,23.9454);
   graph->SetPoint(319,419,23.9802);
   graph->SetPoint(320,420,24.015);
   graph->SetPoint(321,421,24.05);
   graph->SetPoint(322,422,24.085);
   graph->SetPoint(323,423,24.12);
   graph->SetPoint(324,424,24.1551);
   graph->SetPoint(325,425,24.1903);
   graph->SetPoint(326,426,24.2255);
   graph->SetPoint(327,427,24.2608);
   graph->SetPoint(328,428,24.2962);
   graph->SetPoint(329,429,24.3316);
   graph->SetPoint(330,430,24.3671);
   graph->SetPoint(331,431,24.4027);
   graph->SetPoint(332,432,24.4383);
   graph->SetPoint(333,433,24.474);
   graph->SetPoint(334,434,24.5097);
   graph->SetPoint(335,435,24.5455);
   graph->SetPoint(336,436,24.5814);
   graph->SetPoint(337,437,24.6173);
   graph->SetPoint(338,438,24.6533);
   graph->SetPoint(339,439,24.6893);
   graph->SetPoint(340,440,24.7254);
   graph->SetPoint(341,441,24.7616);
   graph->SetPoint(342,442,24.7978);
   graph->SetPoint(343,443,24.8341);
   graph->SetPoint(344,444,24.8705);
   graph->SetPoint(345,445,24.9069);
   graph->SetPoint(346,446,24.9434);
   graph->SetPoint(347,447,24.9799);
   graph->SetPoint(348,448,25.0165);
   graph->SetPoint(349,449,25.0532);
   graph->SetPoint(350,450,25.0899);
   graph->SetPoint(351,451,25.1267);
   graph->SetPoint(352,452,25.1635);
   graph->SetPoint(353,453,25.2005);
   graph->SetPoint(354,454,25.2374);
   graph->SetPoint(355,455,25.2745);
   graph->SetPoint(356,456,25.3116);
   graph->SetPoint(357,457,25.3487);
   graph->SetPoint(358,458,25.3859);
   graph->SetPoint(359,459,25.4232);
   graph->SetPoint(360,460,25.4605);
   graph->SetPoint(361,461,25.4979);
   graph->SetPoint(362,462,25.5354);
   graph->SetPoint(363,463,25.5729);
   graph->SetPoint(364,464,25.6105);
   graph->SetPoint(365,465,25.6481);
   graph->SetPoint(366,466,25.6858);
   graph->SetPoint(367,467,25.7236);
   graph->SetPoint(368,468,25.7614);
   graph->SetPoint(369,469,25.7993);
   graph->SetPoint(370,470,25.8373);
   graph->SetPoint(371,471,25.8753);
   graph->SetPoint(372,472,25.9133);
   graph->SetPoint(373,473,25.9515);
   graph->SetPoint(374,474,25.9896);
   graph->SetPoint(375,475,26.0279);
   graph->SetPoint(376,476,26.0662);
   graph->SetPoint(377,477,26.1046);
   graph->SetPoint(378,478,26.143);
   graph->SetPoint(379,479,26.1815);
   graph->SetPoint(380,480,26.22);
   graph->SetPoint(381,481,26.2587);
   graph->SetPoint(382,482,26.2973);
   graph->SetPoint(383,483,26.3361);
   graph->SetPoint(384,484,26.3749);
   graph->SetPoint(385,485,26.4137);
   graph->SetPoint(386,486,26.4526);
   graph->SetPoint(387,487,26.4916);
   graph->SetPoint(388,488,26.5306);
   graph->SetPoint(389,489,26.5697);
   graph->SetPoint(390,490,26.6089);
   graph->SetPoint(391,491,26.6481);
   graph->SetPoint(392,492,26.6874);
   graph->SetPoint(393,493,26.7267);
   graph->SetPoint(394,494,26.7661);
   graph->SetPoint(395,495,26.8056);
   graph->SetPoint(396,496,26.8451);
   graph->SetPoint(397,497,26.8847);
   graph->SetPoint(398,498,26.9243);
   graph->SetPoint(399,499,26.964);
   graph->SetPoint(400,500,27.0038);
   graph->SetPoint(401,501,27.0436);
   graph->SetPoint(402,502,27.0835);
   graph->SetPoint(403,503,27.1235);
   graph->SetPoint(404,504,27.1635);
   graph->SetPoint(405,505,27.2035);
   graph->SetPoint(406,506,27.2437);
   graph->SetPoint(407,507,27.2839);
   graph->SetPoint(408,508,27.3241);
   graph->SetPoint(409,509,27.3644);
   graph->SetPoint(410,510,27.4048);
   graph->SetPoint(411,511,27.4452);
   graph->SetPoint(412,512,27.4857);
   graph->SetPoint(413,513,27.5263);
   graph->SetPoint(414,514,27.5669);
   graph->SetPoint(415,515,27.6076);
   graph->SetPoint(416,516,27.6483);
   graph->SetPoint(417,517,27.6891);
   graph->SetPoint(418,518,27.73);
   graph->SetPoint(419,519,27.7709);
   graph->SetPoint(420,520,27.8119);
   graph->SetPoint(421,521,27.8529);
   graph->SetPoint(422,522,27.894);
   graph->SetPoint(423,523,27.9352);
   graph->SetPoint(424,524,27.9764);
   graph->SetPoint(425,525,28.0177);
   graph->SetPoint(426,526,28.0591);
   graph->SetPoint(427,527,28.1005);
   graph->SetPoint(428,528,28.142);
   graph->SetPoint(429,529,28.1835);
   graph->SetPoint(430,530,28.2251);
   graph->SetPoint(431,531,28.2668);
   graph->SetPoint(432,532,28.3085);
   graph->SetPoint(433,533,28.3503);
   graph->SetPoint(434,534,28.3922);
   graph->SetPoint(435,535,28.4341);
   graph->SetPoint(436,536,28.476);
   graph->SetPoint(437,537,28.5181);
   graph->SetPoint(438,538,28.5602);
   graph->SetPoint(439,539,28.6023);
   graph->SetPoint(440,540,28.6446);
   graph->SetPoint(441,541,28.6869);
   graph->SetPoint(442,542,28.7292);
   graph->SetPoint(443,543,28.7716);
   graph->SetPoint(444,544,28.8141);
   graph->SetPoint(445,545,28.8567);
   graph->SetPoint(446,546,28.8993);
   graph->SetPoint(447,547,28.9419);
   graph->SetPoint(448,548,28.9847);
   graph->SetPoint(449,549,29.0275);
   graph->SetPoint(450,550,29.0703);
   graph->SetPoint(451,551,29.1133);
   graph->SetPoint(452,552,29.1563);
   graph->SetPoint(453,553,29.1993);
   graph->SetPoint(454,554,29.2424);
   graph->SetPoint(455,555,29.2856);
   graph->SetPoint(456,556,29.3289);
   graph->SetPoint(457,557,29.3722);
   graph->SetPoint(458,558,29.4156);
   graph->SetPoint(459,559,29.459);
   graph->SetPoint(460,560,29.5025);
   graph->SetPoint(461,561,29.5461);
   graph->SetPoint(462,562,29.5897);
   graph->SetPoint(463,563,29.6334);
   graph->SetPoint(464,564,29.6772);
   graph->SetPoint(465,565,29.721);
   graph->SetPoint(466,566,29.765);
   graph->SetPoint(467,567,29.8089);
   graph->SetPoint(468,568,29.853);
   graph->SetPoint(469,569,29.8971);
   graph->SetPoint(470,570,29.9412);
   graph->SetPoint(471,571,29.9855);
   graph->SetPoint(472,572,30.0298);
   graph->SetPoint(473,573,30.0742);
   graph->SetPoint(474,574,30.1186);
   graph->SetPoint(475,575,30.1631);
   graph->SetPoint(476,576,30.2077);
   graph->SetPoint(477,577,30.2523);
   graph->SetPoint(478,578,30.297);
   graph->SetPoint(479,579,30.3418);
   graph->SetPoint(480,580,30.3867);
   graph->SetPoint(481,581,30.4316);
   graph->SetPoint(482,582,30.4766);
   graph->SetPoint(483,583,30.5216);
   graph->SetPoint(484,584,30.5668);
   graph->SetPoint(485,585,30.612);
   graph->SetPoint(486,586,30.6572);
   graph->SetPoint(487,587,30.7026);
   graph->SetPoint(488,588,30.748);
   graph->SetPoint(489,589,30.7934);
   graph->SetPoint(490,590,30.839);
   graph->SetPoint(491,591,30.8846);
   graph->SetPoint(492,592,30.9303);
   graph->SetPoint(493,593,30.9761);
   graph->SetPoint(494,594,31.0219);
   graph->SetPoint(495,595,31.0678);
   graph->SetPoint(496,596,31.1138);
   graph->SetPoint(497,597,31.1598);
   graph->SetPoint(498,598,31.206);
   graph->SetPoint(499,599,31.2522);
   graph->SetPoint(500,600,31.2984);
   graph->SetPoint(501,601,31.3448);
   graph->SetPoint(502,602,31.3912);
   graph->SetPoint(503,603,31.4377);
   graph->SetPoint(504,604,31.4843);
   graph->SetPoint(505,605,31.5309);
   graph->SetPoint(506,606,31.5776);
   graph->SetPoint(507,607,31.6244);
   graph->SetPoint(508,608,31.6713);
   graph->SetPoint(509,609,31.7182);
   graph->SetPoint(510,610,31.7653);
   graph->SetPoint(511,611,31.8124);
   graph->SetPoint(512,612,31.8595);
   graph->SetPoint(513,613,31.9068);
   graph->SetPoint(514,614,31.9541);
   graph->SetPoint(515,615,32.0015);
   graph->SetPoint(516,616,32.049);
   graph->SetPoint(517,617,32.0966);
   graph->Draw("");
   
   graph = new TGraph(701);
   graph->SetName("Graph");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);
   graph->SetLineColor(4);
   graph->SetLineWidth(3);
   graph->SetPoint(0,100,16.8218);
   graph->SetPoint(1,101,16.812);
   graph->SetPoint(2,102,16.8028);
   graph->SetPoint(3,103,16.7942);
   graph->SetPoint(4,104,16.7863);
   graph->SetPoint(5,105,16.7789);
   graph->SetPoint(6,106,16.7721);
   graph->SetPoint(7,107,16.7658);
   graph->SetPoint(8,108,16.7599);
   graph->SetPoint(9,109,16.7545);
   graph->SetPoint(10,110,16.7495);
   graph->SetPoint(11,111,16.7449);
   graph->SetPoint(12,112,16.7406);
   graph->SetPoint(13,113,16.7367);
   graph->SetPoint(14,114,16.7332);
   graph->SetPoint(15,115,16.7299);
   graph->SetPoint(16,116,16.7269);
   graph->SetPoint(17,117,16.7241);
   graph->SetPoint(18,118,16.7216);
   graph->SetPoint(19,119,16.7193);
   graph->SetPoint(20,120,16.7172);
   graph->SetPoint(21,121,16.7153);
   graph->SetPoint(22,122,16.7136);
   graph->SetPoint(23,123,16.7121);
   graph->SetPoint(24,124,16.7107);
   graph->SetPoint(25,125,16.7095);
   graph->SetPoint(26,126,16.7084);
   graph->SetPoint(27,127,16.7075);
   graph->SetPoint(28,128,16.7067);
   graph->SetPoint(29,129,16.706);
   graph->SetPoint(30,130,16.7054);
   graph->SetPoint(31,131,16.7049);
   graph->SetPoint(32,132,16.7046);
   graph->SetPoint(33,133,16.7043);
   graph->SetPoint(34,134,16.7042);
   graph->SetPoint(35,135,16.7041);
   graph->SetPoint(36,136,16.7041);
   graph->SetPoint(37,137,16.7042);
   graph->SetPoint(38,138,16.7044);
   graph->SetPoint(39,139,16.7047);
   graph->SetPoint(40,140,16.7051);
   graph->SetPoint(41,141,16.7055);
   graph->SetPoint(42,142,16.7061);
   graph->SetPoint(43,143,16.7067);
   graph->SetPoint(44,144,16.7074);
   graph->SetPoint(45,145,16.7082);
   graph->SetPoint(46,146,16.7091);
   graph->SetPoint(47,147,16.71);
   graph->SetPoint(48,148,16.7111);
   graph->SetPoint(49,149,16.7122);
   graph->SetPoint(50,150,16.7134);
   graph->SetPoint(51,151,16.7147);
   graph->SetPoint(52,152,16.7161);
   graph->SetPoint(53,153,16.7176);
   graph->SetPoint(54,154,16.7191);
   graph->SetPoint(55,155,16.7208);
   graph->SetPoint(56,156,16.7225);
   graph->SetPoint(57,157,16.7244);
   graph->SetPoint(58,158,16.7263);
   graph->SetPoint(59,159,16.7283);
   graph->SetPoint(60,160,16.7304);
   graph->SetPoint(61,161,16.7327);
   graph->SetPoint(62,162,16.735);
   graph->SetPoint(63,163,16.7374);
   graph->SetPoint(64,164,16.7399);
   graph->SetPoint(65,165,16.7426);
   graph->SetPoint(66,166,16.7453);
   graph->SetPoint(67,167,16.7482);
   graph->SetPoint(68,168,16.7511);
   graph->SetPoint(69,169,16.7542);
   graph->SetPoint(70,170,16.7574);
   graph->SetPoint(71,171,16.7607);
   graph->SetPoint(72,172,16.7642);
   graph->SetPoint(73,173,16.7677);
   graph->SetPoint(74,174,16.7714);
   graph->SetPoint(75,175,16.7752);
   graph->SetPoint(76,176,16.7791);
   graph->SetPoint(77,177,16.7831);
   graph->SetPoint(78,178,16.7873);
   graph->SetPoint(79,179,16.7916);
   graph->SetPoint(80,180,16.7961);
   graph->SetPoint(81,181,16.8007);
   graph->SetPoint(82,182,16.8054);
   graph->SetPoint(83,183,16.8102);
   graph->SetPoint(84,184,16.8152);
   graph->SetPoint(85,185,16.8204);
   graph->SetPoint(86,186,16.8257);
   graph->SetPoint(87,187,16.8311);
   graph->SetPoint(88,188,16.8367);
   graph->SetPoint(89,189,16.8425);
   graph->SetPoint(90,190,16.8484);
   graph->SetPoint(91,191,16.8544);
   graph->SetPoint(92,192,16.8607);
   graph->SetPoint(93,193,16.8671);
   graph->SetPoint(94,194,16.8736);
   graph->SetPoint(95,195,16.8803);
   graph->SetPoint(96,196,16.8872);
   graph->SetPoint(97,197,16.8943);
   graph->SetPoint(98,198,16.9015);
   graph->SetPoint(99,199,16.9089);
   graph->SetPoint(100,200,16.738);
   graph->SetPoint(101,201,16.745);
   graph->SetPoint(102,202,16.7521);
   graph->SetPoint(103,203,16.7594);
   graph->SetPoint(104,204,16.7668);
   graph->SetPoint(105,205,16.7744);
   graph->SetPoint(106,206,16.7821);
   graph->SetPoint(107,207,16.7901);
   graph->SetPoint(108,208,16.7981);
   graph->SetPoint(109,209,16.8064);
   graph->SetPoint(110,210,16.8148);
   graph->SetPoint(111,211,16.8234);
   graph->SetPoint(112,212,16.8322);
   graph->SetPoint(113,213,16.8411);
   graph->SetPoint(114,214,16.8503);
   graph->SetPoint(115,215,16.8596);
   graph->SetPoint(116,216,16.8691);
   graph->SetPoint(117,217,16.8788);
   graph->SetPoint(118,218,16.8886);
   graph->SetPoint(119,219,16.8987);
   graph->SetPoint(120,220,16.909);
   graph->SetPoint(121,221,16.9195);
   graph->SetPoint(122,222,16.9301);
   graph->SetPoint(123,223,16.941);
   graph->SetPoint(124,224,16.9521);
   graph->SetPoint(125,225,16.9634);
   graph->SetPoint(126,226,16.9749);
   graph->SetPoint(127,227,16.9866);
   graph->SetPoint(128,228,16.9985);
   graph->SetPoint(129,229,17.0107);
   graph->SetPoint(130,230,17.0231);
   graph->SetPoint(131,231,17.0357);
   graph->SetPoint(132,232,17.0485);
   graph->SetPoint(133,233,17.0616);
   graph->SetPoint(134,234,17.075);
   graph->SetPoint(135,235,17.0885);
   graph->SetPoint(136,236,17.1023);
   graph->SetPoint(137,237,17.1164);
   graph->SetPoint(138,238,17.1307);
   graph->SetPoint(139,239,17.1453);
   graph->SetPoint(140,240,17.1591);
   graph->SetPoint(141,241,17.1747);
   graph->SetPoint(142,242,17.1906);
   graph->SetPoint(143,243,17.2066);
   graph->SetPoint(144,244,17.2228);
   graph->SetPoint(145,245,17.2392);
   graph->SetPoint(146,246,17.2558);
   graph->SetPoint(147,247,17.2726);
   graph->SetPoint(148,248,17.2895);
   graph->SetPoint(149,249,17.3067);
   graph->SetPoint(150,250,17.324);
   graph->SetPoint(151,251,17.3416);
   graph->SetPoint(152,252,17.3593);
   graph->SetPoint(153,253,17.3773);
   graph->SetPoint(154,254,17.3955);
   graph->SetPoint(155,255,17.4139);
   graph->SetPoint(156,256,17.4325);
   graph->SetPoint(157,257,17.4513);
   graph->SetPoint(158,258,17.4703);
   graph->SetPoint(159,259,17.4896);
   graph->SetPoint(160,260,17.509);
   graph->SetPoint(161,261,17.5177);
   graph->SetPoint(162,262,17.5359);
   graph->SetPoint(163,263,17.5541);
   graph->SetPoint(164,264,17.5725);
   graph->SetPoint(165,265,17.591);
   graph->SetPoint(166,266,17.6096);
   graph->SetPoint(167,267,17.6283);
   graph->SetPoint(168,268,17.6471);
   graph->SetPoint(169,269,17.666);
   graph->SetPoint(170,270,17.685);
   graph->SetPoint(171,271,17.7042);
   graph->SetPoint(172,272,17.7234);
   graph->SetPoint(173,273,17.7428);
   graph->SetPoint(174,274,17.7623);
   graph->SetPoint(175,275,17.7819);
   graph->SetPoint(176,276,17.8016);
   graph->SetPoint(177,277,17.8215);
   graph->SetPoint(178,278,17.8414);
   graph->SetPoint(179,279,17.8615);
   graph->SetPoint(180,280,17.8817);
   graph->SetPoint(181,281,17.9021);
   graph->SetPoint(182,282,17.9225);
   graph->SetPoint(183,283,17.9431);
   graph->SetPoint(184,284,17.9638);
   graph->SetPoint(185,285,17.9847);
   graph->SetPoint(186,286,18.0057);
   graph->SetPoint(187,287,18.0268);
   graph->SetPoint(188,288,18.048);
   graph->SetPoint(189,289,18.0694);
   graph->SetPoint(190,290,18.0909);
   graph->SetPoint(191,291,18.1126);
   graph->SetPoint(192,292,18.1344);
   graph->SetPoint(193,293,18.1563);
   graph->SetPoint(194,294,18.1784);
   graph->SetPoint(195,295,18.2006);
   graph->SetPoint(196,296,18.223);
   graph->SetPoint(197,297,18.2455);
   graph->SetPoint(198,298,18.2681);
   graph->SetPoint(199,299,18.2909);
   graph->SetPoint(200,300,18.3139);
   graph->SetPoint(201,301,18.5149);
   graph->SetPoint(202,302,18.5331);
   graph->SetPoint(203,303,18.5512);
   graph->SetPoint(204,304,18.5695);
   graph->SetPoint(205,305,18.5877);
   graph->SetPoint(206,306,18.606);
   graph->SetPoint(207,307,18.6244);
   graph->SetPoint(208,308,18.6428);
   graph->SetPoint(209,309,18.6612);
   graph->SetPoint(210,310,18.6797);
   graph->SetPoint(211,311,18.6982);
   graph->SetPoint(212,312,18.7167);
   graph->SetPoint(213,313,18.7353);
   graph->SetPoint(214,314,18.754);
   graph->SetPoint(215,315,18.7726);
   graph->SetPoint(216,316,18.7913);
   graph->SetPoint(217,317,18.8101);
   graph->SetPoint(218,318,18.8289);
   graph->SetPoint(219,319,18.8478);
   graph->SetPoint(220,320,18.8666);
   graph->SetPoint(221,321,18.8856);
   graph->SetPoint(222,322,18.9045);
   graph->SetPoint(223,323,18.9236);
   graph->SetPoint(224,324,18.9426);
   graph->SetPoint(225,325,18.9617);
   graph->SetPoint(226,326,18.9809);
   graph->SetPoint(227,327,19);
   graph->SetPoint(228,328,19.0193);
   graph->SetPoint(229,329,19.0385);
   graph->SetPoint(230,330,19.0579);
   graph->SetPoint(231,331,19.0772);
   graph->SetPoint(232,332,19.0966);
   graph->SetPoint(233,333,19.1161);
   graph->SetPoint(234,334,19.1356);
   graph->SetPoint(235,335,19.1551);
   graph->SetPoint(236,336,19.1747);
   graph->SetPoint(237,337,19.1943);
   graph->SetPoint(238,338,19.214);
   graph->SetPoint(239,339,19.2337);
   graph->SetPoint(240,340,19.2534);
   graph->SetPoint(241,341,19.2732);
   graph->SetPoint(242,342,19.2931);
   graph->SetPoint(243,343,19.3129);
   graph->SetPoint(244,344,19.3329);
   graph->SetPoint(245,345,19.3529);
   graph->SetPoint(246,346,19.3729);
   graph->SetPoint(247,347,19.3929);
   graph->SetPoint(248,348,19.413);
   graph->SetPoint(249,349,19.4332);
   graph->SetPoint(250,350,19.4534);
   graph->SetPoint(251,351,19.4736);
   graph->SetPoint(252,352,19.4939);
   graph->SetPoint(253,353,19.5143);
   graph->SetPoint(254,354,19.5346);
   graph->SetPoint(255,355,19.5551);
   graph->SetPoint(256,356,19.5755);
   graph->SetPoint(257,357,19.5961);
   graph->SetPoint(258,358,19.6166);
   graph->SetPoint(259,359,19.6372);
   graph->SetPoint(260,360,19.6579);
   graph->SetPoint(261,361,19.6786);
   graph->SetPoint(262,362,19.6993);
   graph->SetPoint(263,363,19.7201);
   graph->SetPoint(264,364,19.7409);
   graph->SetPoint(265,365,19.7618);
   graph->SetPoint(266,366,19.7828);
   graph->SetPoint(267,367,19.8037);
   graph->SetPoint(268,368,19.8247);
   graph->SetPoint(269,369,19.8458);
   graph->SetPoint(270,370,19.8669);
   graph->SetPoint(271,371,19.8881);
   graph->SetPoint(272,372,19.9093);
   graph->SetPoint(273,373,19.9305);
   graph->SetPoint(274,374,19.9518);
   graph->SetPoint(275,375,19.9732);
   graph->SetPoint(276,376,19.9946);
   graph->SetPoint(277,377,20.016);
   graph->SetPoint(278,378,20.0375);
   graph->SetPoint(279,379,20.059);
   graph->SetPoint(280,380,20.0806);
   graph->SetPoint(281,381,20.1022);
   graph->SetPoint(282,382,20.1239);
   graph->SetPoint(283,383,20.1456);
   graph->SetPoint(284,384,20.1674);
   graph->SetPoint(285,385,20.1892);
   graph->SetPoint(286,386,20.211);
   graph->SetPoint(287,387,20.2329);
   graph->SetPoint(288,388,20.2549);
   graph->SetPoint(289,389,20.2769);
   graph->SetPoint(290,390,20.2989);
   graph->SetPoint(291,391,20.321);
   graph->SetPoint(292,392,20.3432);
   graph->SetPoint(293,393,20.3653);
   graph->SetPoint(294,394,20.3876);
   graph->SetPoint(295,395,20.4099);
   graph->SetPoint(296,396,20.4322);
   graph->SetPoint(297,397,20.4546);
   graph->SetPoint(298,398,20.477);
   graph->SetPoint(299,399,20.4994);
   graph->SetPoint(300,400,20.522);
   graph->SetPoint(301,401,20.5445);
   graph->SetPoint(302,402,20.5671);
   graph->SetPoint(303,403,20.5898);
   graph->SetPoint(304,404,20.6125);
   graph->SetPoint(305,405,20.6353);
   graph->SetPoint(306,406,20.6581);
   graph->SetPoint(307,407,20.6809);
   graph->SetPoint(308,408,20.7038);
   graph->SetPoint(309,409,20.7268);
   graph->SetPoint(310,410,20.7498);
   graph->SetPoint(311,411,20.7728);
   graph->SetPoint(312,412,20.7959);
   graph->SetPoint(313,413,20.819);
   graph->SetPoint(314,414,20.8422);
   graph->SetPoint(315,415,20.8654);
   graph->SetPoint(316,416,20.8887);
   graph->SetPoint(317,417,20.912);
   graph->SetPoint(318,418,20.9354);
   graph->SetPoint(319,419,20.9588);
   graph->SetPoint(320,420,20.9823);
   graph->SetPoint(321,421,21.0058);
   graph->SetPoint(322,422,21.0294);
   graph->SetPoint(323,423,21.053);
   graph->SetPoint(324,424,21.0767);
   graph->SetPoint(325,425,21.1004);
   graph->SetPoint(326,426,21.1241);
   graph->SetPoint(327,427,21.1479);
   graph->SetPoint(328,428,21.1718);
   graph->SetPoint(329,429,21.1957);
   graph->SetPoint(330,430,21.2196);
   graph->SetPoint(331,431,21.2436);
   graph->SetPoint(332,432,21.2677);
   graph->SetPoint(333,433,21.2918);
   graph->SetPoint(334,434,21.3159);
   graph->SetPoint(335,435,21.3401);
   graph->SetPoint(336,436,21.3643);
   graph->SetPoint(337,437,21.3886);
   graph->SetPoint(338,438,21.413);
   graph->SetPoint(339,439,21.4373);
   graph->SetPoint(340,440,21.4618);
   graph->SetPoint(341,441,21.4863);
   graph->SetPoint(342,442,21.5108);
   graph->SetPoint(343,443,21.5354);
   graph->SetPoint(344,444,21.56);
   graph->SetPoint(345,445,21.5847);
   graph->SetPoint(346,446,21.6094);
   graph->SetPoint(347,447,21.6341);
   graph->SetPoint(348,448,21.659);
   graph->SetPoint(349,449,21.6838);
   graph->SetPoint(350,450,21.7087);
   graph->SetPoint(351,451,21.7337);
   graph->SetPoint(352,452,21.7587);
   graph->SetPoint(353,453,21.7838);
   graph->SetPoint(354,454,21.8089);
   graph->SetPoint(355,455,21.834);
   graph->SetPoint(356,456,21.8592);
   graph->SetPoint(357,457,21.8845);
   graph->SetPoint(358,458,21.9098);
   graph->SetPoint(359,459,21.9351);
   graph->SetPoint(360,460,21.9605);
   graph->SetPoint(361,461,21.986);
   graph->SetPoint(362,462,22.0115);
   graph->SetPoint(363,463,22.037);
   graph->SetPoint(364,464,22.0626);
   graph->SetPoint(365,465,22.0882);
   graph->SetPoint(366,466,22.1139);
   graph->SetPoint(367,467,22.1396);
   graph->SetPoint(368,468,22.1654);
   graph->SetPoint(369,469,22.1913);
   graph->SetPoint(370,470,22.2171);
   graph->SetPoint(371,471,22.2431);
   graph->SetPoint(372,472,22.269);
   graph->SetPoint(373,473,22.2951);
   graph->SetPoint(374,474,22.3211);
   graph->SetPoint(375,475,22.3473);
   graph->SetPoint(376,476,22.3734);
   graph->SetPoint(377,477,22.3996);
   graph->SetPoint(378,478,22.4259);
   graph->SetPoint(379,479,22.4522);
   graph->SetPoint(380,480,22.4786);
   graph->SetPoint(381,481,22.505);
   graph->SetPoint(382,482,22.5315);
   graph->SetPoint(383,483,22.558);
   graph->SetPoint(384,484,22.5845);
   graph->SetPoint(385,485,22.6111);
   graph->SetPoint(386,486,22.6378);
   graph->SetPoint(387,487,22.6645);
   graph->SetPoint(388,488,22.6913);
   graph->SetPoint(389,489,22.7181);
   graph->SetPoint(390,490,22.7449);
   graph->SetPoint(391,491,22.7718);
   graph->SetPoint(392,492,22.7988);
   graph->SetPoint(393,493,22.8258);
   graph->SetPoint(394,494,22.8528);
   graph->SetPoint(395,495,22.8799);
   graph->SetPoint(396,496,22.907);
   graph->SetPoint(397,497,22.9342);
   graph->SetPoint(398,498,22.9615);
   graph->SetPoint(399,499,22.9888);
   graph->SetPoint(400,500,23.0161);
   graph->SetPoint(401,501,23.0435);
   graph->SetPoint(402,502,23.0709);
   graph->SetPoint(403,503,23.0984);
   graph->SetPoint(404,504,23.1259);
   graph->SetPoint(405,505,23.1535);
   graph->SetPoint(406,506,23.1812);
   graph->SetPoint(407,507,23.2088);
   graph->SetPoint(408,508,23.2366);
   graph->SetPoint(409,509,23.2643);
   graph->SetPoint(410,510,23.2922);
   graph->SetPoint(411,511,23.3201);
   graph->SetPoint(412,512,23.348);
   graph->SetPoint(413,513,23.376);
   graph->SetPoint(414,514,23.404);
   graph->SetPoint(415,515,23.4321);
   graph->SetPoint(416,516,23.4602);
   graph->SetPoint(417,517,23.4884);
   graph->SetPoint(418,518,23.5166);
   graph->SetPoint(419,519,23.5448);
   graph->SetPoint(420,520,23.5732);
   graph->SetPoint(421,521,23.6015);
   graph->SetPoint(422,522,23.63);
   graph->SetPoint(423,523,23.6584);
   graph->SetPoint(424,524,23.6869);
   graph->SetPoint(425,525,23.7155);
   graph->SetPoint(426,526,23.7441);
   graph->SetPoint(427,527,23.7728);
   graph->SetPoint(428,528,23.8015);
   graph->SetPoint(429,529,23.8303);
   graph->SetPoint(430,530,23.8591);
   graph->SetPoint(431,531,23.888);
   graph->SetPoint(432,532,23.9169);
   graph->SetPoint(433,533,23.9458);
   graph->SetPoint(434,534,23.9749);
   graph->SetPoint(435,535,24.0039);
   graph->SetPoint(436,536,24.033);
   graph->SetPoint(437,537,24.0622);
   graph->SetPoint(438,538,24.0914);
   graph->SetPoint(439,539,24.1207);
   graph->SetPoint(440,540,24.15);
   graph->SetPoint(441,541,24.1794);
   graph->SetPoint(442,542,24.2088);
   graph->SetPoint(443,543,24.2382);
   graph->SetPoint(444,544,24.2678);
   graph->SetPoint(445,545,24.2973);
   graph->SetPoint(446,546,24.3269);
   graph->SetPoint(447,547,24.3566);
   graph->SetPoint(448,548,24.3863);
   graph->SetPoint(449,549,24.4161);
   graph->SetPoint(450,550,24.4459);
   graph->SetPoint(451,551,24.4758);
   graph->SetPoint(452,552,24.5057);
   graph->SetPoint(453,553,24.5357);
   graph->SetPoint(454,554,24.5657);
   graph->SetPoint(455,555,24.5958);
   graph->SetPoint(456,556,24.6259);
   graph->SetPoint(457,557,24.6561);
   graph->SetPoint(458,558,24.6863);
   graph->SetPoint(459,559,24.7166);
   graph->SetPoint(460,560,24.7469);
   graph->SetPoint(461,561,24.7773);
   graph->SetPoint(462,562,24.8077);
   graph->SetPoint(463,563,24.8382);
   graph->SetPoint(464,564,24.8688);
   graph->SetPoint(465,565,24.8993);
   graph->SetPoint(466,566,24.93);
   graph->SetPoint(467,567,24.9607);
   graph->SetPoint(468,568,24.9914);
   graph->SetPoint(469,569,25.0222);
   graph->SetPoint(470,570,25.0531);
   graph->SetPoint(471,571,25.084);
   graph->SetPoint(472,572,25.1149);
   graph->SetPoint(473,573,25.1459);
   graph->SetPoint(474,574,25.177);
   graph->SetPoint(475,575,25.2081);
   graph->SetPoint(476,576,25.2393);
   graph->SetPoint(477,577,25.2705);
   graph->SetPoint(478,578,25.3018);
   graph->SetPoint(479,579,25.3331);
   graph->SetPoint(480,580,25.3645);
   graph->SetPoint(481,581,25.3959);
   graph->SetPoint(482,582,25.4274);
   graph->SetPoint(483,583,25.4589);
   graph->SetPoint(484,584,25.4905);
   graph->SetPoint(485,585,25.5222);
   graph->SetPoint(486,586,25.5539);
   graph->SetPoint(487,587,25.5856);
   graph->SetPoint(488,588,25.6174);
   graph->SetPoint(489,589,25.6493);
   graph->SetPoint(490,590,25.6812);
   graph->SetPoint(491,591,25.7132);
   graph->SetPoint(492,592,25.7452);
   graph->SetPoint(493,593,25.7773);
   graph->SetPoint(494,594,25.8094);
   graph->SetPoint(495,595,25.8416);
   graph->SetPoint(496,596,25.8739);
   graph->SetPoint(497,597,25.9062);
   graph->SetPoint(498,598,25.9385);
   graph->SetPoint(499,599,25.9709);
   graph->SetPoint(500,600,26.0034);
   graph->SetPoint(501,601,26.0359);
   graph->SetPoint(502,602,26.0685);
   graph->SetPoint(503,603,26.1011);
   graph->SetPoint(504,604,26.1338);
   graph->SetPoint(505,605,26.1666);
   graph->SetPoint(506,606,26.1994);
   graph->SetPoint(507,607,26.2323);
   graph->SetPoint(508,608,26.2652);
   graph->SetPoint(509,609,26.2982);
   graph->SetPoint(510,610,26.3312);
   graph->SetPoint(511,611,26.3643);
   graph->SetPoint(512,612,26.3975);
   graph->SetPoint(513,613,26.4307);
   graph->SetPoint(514,614,26.464);
   graph->SetPoint(515,615,26.4973);
   graph->SetPoint(516,616,26.5307);
   graph->SetPoint(517,617,26.5641);
   graph->SetPoint(518,618,26.5976);
   graph->SetPoint(519,619,26.6312);
   graph->SetPoint(520,620,26.6648);
   graph->SetPoint(521,621,26.6985);
   graph->SetPoint(522,622,26.7322);
   graph->SetPoint(523,623,26.7661);
   graph->SetPoint(524,624,26.7999);
   graph->SetPoint(525,625,26.8338);
   graph->SetPoint(526,626,26.8678);
   graph->SetPoint(527,627,26.9019);
   graph->SetPoint(528,628,26.936);
   graph->SetPoint(529,629,26.9702);
   graph->SetPoint(530,630,27.0044);
   graph->SetPoint(531,631,27.0387);
   graph->SetPoint(532,632,27.0731);
   graph->SetPoint(533,633,27.1075);
   graph->SetPoint(534,634,27.142);
   graph->SetPoint(535,635,27.1765);
   graph->SetPoint(536,636,27.2111);
   graph->SetPoint(537,637,27.2458);
   graph->SetPoint(538,638,27.2805);
   graph->SetPoint(539,639,27.3153);
   graph->SetPoint(540,640,27.3502);
   graph->SetPoint(541,641,27.3851);
   graph->SetPoint(542,642,27.4201);
   graph->SetPoint(543,643,27.4552);
   graph->SetPoint(544,644,27.4903);
   graph->SetPoint(545,645,27.5255);
   graph->SetPoint(546,646,27.5608);
   graph->SetPoint(547,647,27.5961);
   graph->SetPoint(548,648,27.6315);
   graph->SetPoint(549,649,27.667);
   graph->SetPoint(550,650,27.7025);
   graph->SetPoint(551,651,27.7381);
   graph->SetPoint(552,652,27.7737);
   graph->SetPoint(553,653,27.8095);
   graph->SetPoint(554,654,27.8453);
   graph->SetPoint(555,655,27.8811);
   graph->SetPoint(556,656,27.9171);
   graph->SetPoint(557,657,27.9531);
   graph->SetPoint(558,658,27.9891);
   graph->SetPoint(559,659,28.0253);
   graph->SetPoint(560,660,28.0615);
   graph->SetPoint(561,661,28.0978);
   graph->SetPoint(562,662,28.1341);
   graph->SetPoint(563,663,28.1705);
   graph->SetPoint(564,664,28.207);
   graph->SetPoint(565,665,28.2436);
   graph->SetPoint(566,666,28.2802);
   graph->SetPoint(567,667,28.317);
   graph->SetPoint(568,668,28.3537);
   graph->SetPoint(569,669,28.3906);
   graph->SetPoint(570,670,28.4275);
   graph->SetPoint(571,671,28.4645);
   graph->SetPoint(572,672,28.5016);
   graph->SetPoint(573,673,28.5387);
   graph->SetPoint(574,674,28.576);
   graph->SetPoint(575,675,28.6133);
   graph->SetPoint(576,676,28.6506);
   graph->SetPoint(577,677,28.6881);
   graph->SetPoint(578,678,28.7256);
   graph->SetPoint(579,679,28.7632);
   graph->SetPoint(580,680,28.8009);
   graph->SetPoint(581,681,28.8386);
   graph->SetPoint(582,682,28.8765);
   graph->SetPoint(583,683,28.9144);
   graph->SetPoint(584,684,28.9523);
   graph->SetPoint(585,685,28.9904);
   graph->SetPoint(586,686,29.0285);
   graph->SetPoint(587,687,29.0668);
   graph->SetPoint(588,688,29.105);
   graph->SetPoint(589,689,29.1434);
   graph->SetPoint(590,690,29.1819);
   graph->SetPoint(591,691,29.2204);
   graph->SetPoint(592,692,29.259);
   graph->SetPoint(593,693,29.2977);
   graph->SetPoint(594,694,29.3364);
   graph->SetPoint(595,695,29.3753);
   graph->SetPoint(596,696,29.4142);
   graph->SetPoint(597,697,29.4532);
   graph->SetPoint(598,698,29.4923);
   graph->SetPoint(599,699,29.5315);
   graph->SetPoint(600,700,29.5707);
   graph->SetPoint(601,701,29.61);
   graph->SetPoint(602,702,29.6494);
   graph->SetPoint(603,703,29.6889);
   graph->SetPoint(604,704,29.7285);
   graph->SetPoint(605,705,29.7681);
   graph->SetPoint(606,706,29.8079);
   graph->SetPoint(607,707,29.8477);
   graph->SetPoint(608,708,29.8876);
   graph->SetPoint(609,709,29.9276);
   graph->SetPoint(610,710,29.9676);
   graph->SetPoint(611,711,30.0078);
   graph->SetPoint(612,712,30.048);
   graph->SetPoint(613,713,30.0883);
   graph->SetPoint(614,714,30.1287);
   graph->SetPoint(615,715,30.1691);
   graph->SetPoint(616,716,30.2097);
   graph->SetPoint(617,717,30.2503);
   graph->SetPoint(618,718,30.291);
   graph->SetPoint(619,719,30.3318);
   graph->SetPoint(620,720,30.3727);
   graph->SetPoint(621,721,30.4137);
   graph->SetPoint(622,722,30.4547);
   graph->SetPoint(623,723,30.4958);
   graph->SetPoint(624,724,30.537);
   graph->SetPoint(625,725,30.5783);
   graph->SetPoint(626,726,30.6197);
   graph->SetPoint(627,727,30.6611);
   graph->SetPoint(628,728,30.7026);
   graph->SetPoint(629,729,30.7442);
   graph->SetPoint(630,730,30.7859);
   graph->SetPoint(631,731,30.8277);
   graph->SetPoint(632,732,30.8695);
   graph->SetPoint(633,733,30.9114);
   graph->SetPoint(634,734,30.9534);
   graph->SetPoint(635,735,30.9955);
   graph->SetPoint(636,736,31.0376);
   graph->SetPoint(637,737,31.0799);
   graph->SetPoint(638,738,31.1222);
   graph->SetPoint(639,739,31.1646);
   graph->SetPoint(640,740,31.207);
   graph->SetPoint(641,741,31.2496);
   graph->SetPoint(642,742,31.2922);
   graph->SetPoint(643,743,31.3348);
   graph->SetPoint(644,744,31.3776);
   graph->SetPoint(645,745,31.4204);
   graph->SetPoint(646,746,31.4633);
   graph->SetPoint(647,747,31.5063);
   graph->SetPoint(648,748,31.5493);
   graph->SetPoint(649,749,31.5924);
   graph->SetPoint(650,750,31.6356);
   graph->SetPoint(651,751,31.6788);
   graph->SetPoint(652,752,31.7221);
   graph->SetPoint(653,753,31.7655);
   graph->SetPoint(654,754,31.8089);
   graph->SetPoint(655,755,31.8524);
   graph->SetPoint(656,756,31.896);
   graph->SetPoint(657,757,31.9396);
   graph->SetPoint(658,758,31.9833);
   graph->SetPoint(659,759,32.027);
   graph->SetPoint(660,760,32.0708);
   graph->SetPoint(661,761,32.1147);
   graph->SetPoint(662,762,32.1586);
   graph->SetPoint(663,763,32.2025);
   graph->SetPoint(664,764,32.2465);
   graph->SetPoint(665,765,32.2906);
   graph->SetPoint(666,766,32.3347);
   graph->SetPoint(667,767,32.3789);
   graph->SetPoint(668,768,32.4231);
   graph->SetPoint(669,769,32.4673);
   graph->SetPoint(670,770,32.5116);
   graph->SetPoint(671,771,32.5559);
   graph->SetPoint(672,772,32.6003);
   graph->SetPoint(673,773,32.6447);
   graph->SetPoint(674,774,32.6891);
   graph->SetPoint(675,775,32.7335);
   graph->SetPoint(676,776,32.778);
   graph->SetPoint(677,777,32.8225);
   graph->SetPoint(678,778,32.8671);
   graph->SetPoint(679,779,32.9116);
   graph->SetPoint(680,780,32.9562);
   graph->SetPoint(681,781,33.0008);
   graph->SetPoint(682,782,33.0454);
   graph->SetPoint(683,783,33.09);
   graph->SetPoint(684,784,33.1347);
   graph->SetPoint(685,785,33.1793);
   graph->SetPoint(686,786,33.224);
   graph->SetPoint(687,787,33.2686);
   graph->SetPoint(688,788,33.3132);
   graph->SetPoint(689,789,33.3579);
   graph->SetPoint(690,790,33.4025);
   graph->SetPoint(691,791,33.4471);
   graph->SetPoint(692,792,33.4917);
   graph->SetPoint(693,793,33.5362);
   graph->SetPoint(694,794,33.5808);
   graph->SetPoint(695,795,33.6253);
   graph->SetPoint(696,796,33.6697);
   graph->SetPoint(697,797,33.7142);
   graph->SetPoint(698,798,33.7586);
   graph->SetPoint(699,799,33.8029);
   graph->SetPoint(700,800,33.8472);
   graph->Draw("");
   
   graph = new TGraph(302);
   graph->SetName("Graph");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);
   graph->SetLineColor(2);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetPoint(0,100,20.7395);
   graph->SetPoint(1,101,20.696);
   graph->SetPoint(2,102,20.6543);
   graph->SetPoint(3,103,20.6142);
   graph->SetPoint(4,104,20.5756);
   graph->SetPoint(5,105,20.5385);
   graph->SetPoint(6,106,20.5028);
   graph->SetPoint(7,107,20.4685);
   graph->SetPoint(8,108,20.4356);
   graph->SetPoint(9,109,20.4039);
   graph->SetPoint(10,110,20.3735);
   graph->SetPoint(11,111,20.3442);
   graph->SetPoint(12,112,20.3161);
   graph->SetPoint(13,113,20.2891);
   graph->SetPoint(14,114,20.2632);
   graph->SetPoint(15,115,20.2384);
   graph->SetPoint(16,116,20.2145);
   graph->SetPoint(17,117,20.1916);
   graph->SetPoint(18,118,20.1696);
   graph->SetPoint(19,119,20.1485);
   graph->SetPoint(20,120,20.1283);
   graph->SetPoint(21,121,20.1089);
   graph->SetPoint(22,122,20.0904);
   graph->SetPoint(23,123,20.0726);
   graph->SetPoint(24,124,20.0556);
   graph->SetPoint(25,125,20.0393);
   graph->SetPoint(26,126,20.0238);
   graph->SetPoint(27,127,20.009);
   graph->SetPoint(28,128,19.9948);
   graph->SetPoint(29,129,19.9813);
   graph->SetPoint(30,130,19.9685);
   graph->SetPoint(31,131,19.9563);
   graph->SetPoint(32,132,19.9447);
   graph->SetPoint(33,133,19.9336);
   graph->SetPoint(34,134,19.9232);
   graph->SetPoint(35,135,19.9133);
   graph->SetPoint(36,136,19.904);
   graph->SetPoint(37,137,19.8952);
   graph->SetPoint(38,138,19.887);
   graph->SetPoint(39,139,19.8793);
   graph->SetPoint(40,140,19.8721);
   graph->SetPoint(41,141,19.8653);
   graph->SetPoint(42,142,19.8591);
   graph->SetPoint(43,143,19.8533);
   graph->SetPoint(44,144,19.8481);
   graph->SetPoint(45,145,19.8432);
   graph->SetPoint(46,146,19.8389);
   graph->SetPoint(47,147,19.835);
   graph->SetPoint(48,148,19.8315);
   graph->SetPoint(49,149,19.8284);
   graph->SetPoint(50,150,19.8258);
   graph->SetPoint(51,151,19.8237);
   graph->SetPoint(52,152,19.8219);
   graph->SetPoint(53,153,19.8206);
   graph->SetPoint(54,154,19.8196);
   graph->SetPoint(55,155,19.8191);
   graph->SetPoint(56,156,19.819);
   graph->SetPoint(57,157,19.8193);
   graph->SetPoint(58,158,19.82);
   graph->SetPoint(59,159,19.8211);
   graph->SetPoint(60,160,19.8225);
   graph->SetPoint(61,161,19.8244);
   graph->SetPoint(62,162,19.8267);
   graph->SetPoint(63,163,19.8293);
   graph->SetPoint(64,164,19.8323);
   graph->SetPoint(65,165,19.8358);
   graph->SetPoint(66,166,19.8396);
   graph->SetPoint(67,167,19.8438);
   graph->SetPoint(68,168,19.8484);
   graph->SetPoint(69,169,19.8533);
   graph->SetPoint(70,170,19.8587);
   graph->SetPoint(71,171,19.8644);
   graph->SetPoint(72,172,19.8705);
   graph->SetPoint(73,173,19.8771);
   graph->SetPoint(74,174,19.884);
   graph->SetPoint(75,175,19.8913);
   graph->SetPoint(76,176,19.8989);
   graph->SetPoint(77,177,19.907);
   graph->SetPoint(78,178,19.9155);
   graph->SetPoint(79,179,19.9243);
   graph->SetPoint(80,180,19.9336);
   graph->SetPoint(81,181,19.9433);
   graph->SetPoint(82,182,19.9533);
   graph->SetPoint(83,183,19.9638);
   graph->SetPoint(84,184,19.9747);
   graph->SetPoint(85,185,19.986);
   graph->SetPoint(86,186,19.9977);
   graph->SetPoint(87,187,20.0098);
   graph->SetPoint(88,188,20.0224);
   graph->SetPoint(89,189,20.0354);
   graph->SetPoint(90,190,20.0488);
   graph->SetPoint(91,191,20.0626);
   graph->SetPoint(92,192,20.0769);
   graph->SetPoint(93,193,20.0916);
   graph->SetPoint(94,194,20.1068);
   graph->SetPoint(95,195,20.1224);
   graph->SetPoint(96,196,20.1385);
   graph->SetPoint(97,197,20.155);
   graph->SetPoint(98,198,20.172);
   graph->SetPoint(99,199,20.1895);
   graph->SetPoint(100,200,19.8621);
   graph->SetPoint(101,201,19.8789);
   graph->SetPoint(102,202,19.896);
   graph->SetPoint(103,203,19.9136);
   graph->SetPoint(104,204,19.9317);
   graph->SetPoint(105,205,19.9501);
   graph->SetPoint(106,206,19.969);
   graph->SetPoint(107,207,19.9883);
   graph->SetPoint(108,208,20.0081);
   graph->SetPoint(109,209,20.0283);
   graph->SetPoint(110,210,20.049);
   graph->SetPoint(111,211,20.0702);
   graph->SetPoint(112,212,20.0918);
   graph->SetPoint(113,213,20.1139);
   graph->SetPoint(114,214,20.1365);
   graph->SetPoint(115,215,20.1595);
   graph->SetPoint(116,216,20.1831);
   graph->SetPoint(117,217,20.2072);
   graph->SetPoint(118,218,20.2318);
   graph->SetPoint(119,219,20.2569);
   graph->SetPoint(120,220,20.2825);
   graph->SetPoint(121,221,20.3087);
   graph->SetPoint(122,222,20.3354);
   graph->SetPoint(123,223,20.3626);
   graph->SetPoint(124,224,20.3905);
   graph->SetPoint(125,225,20.4189);
   graph->SetPoint(126,226,20.4478);
   graph->SetPoint(127,227,20.4774);
   graph->SetPoint(128,228,20.5075);
   graph->SetPoint(129,229,20.5383);
   graph->SetPoint(130,230,20.5697);
   graph->SetPoint(131,231,20.6017);
   graph->SetPoint(132,232,20.6343);
   graph->SetPoint(133,233,20.6676);
   graph->SetPoint(134,234,20.7015);
   graph->SetPoint(135,235,20.7361);
   graph->SetPoint(136,236,20.7714);
   graph->SetPoint(137,237,20.8074);
   graph->SetPoint(138,238,20.844);
   graph->SetPoint(139,239,20.8814);
   graph->SetPoint(140,240,20.9168);
   graph->SetPoint(141,241,20.9571);
   graph->SetPoint(142,242,20.9979);
   graph->SetPoint(143,243,21.0392);
   graph->SetPoint(144,244,21.0811);
   graph->SetPoint(145,245,21.1235);
   graph->SetPoint(146,246,21.1665);
   graph->SetPoint(147,247,21.21);
   graph->SetPoint(148,248,21.2541);
   graph->SetPoint(149,249,21.2988);
   graph->SetPoint(150,250,21.344);
   graph->SetPoint(151,251,21.3899);
   graph->SetPoint(152,252,21.4364);
   graph->SetPoint(153,253,21.4835);
   graph->SetPoint(154,254,21.5312);
   graph->SetPoint(155,255,21.5796);
   graph->SetPoint(156,256,21.6286);
   graph->SetPoint(157,257,21.6783);
   graph->SetPoint(158,258,21.7287);
   graph->SetPoint(159,259,21.7797);
   graph->SetPoint(160,260,21.8314);
   graph->SetPoint(161,261,21.8553);
   graph->SetPoint(162,262,21.9039);
   graph->SetPoint(163,263,21.9527);
   graph->SetPoint(164,264,22.002);
   graph->SetPoint(165,265,22.0516);
   graph->SetPoint(166,266,22.1016);
   graph->SetPoint(167,267,22.152);
   graph->SetPoint(168,268,22.2027);
   graph->SetPoint(169,269,22.2539);
   graph->SetPoint(170,270,22.3054);
   graph->SetPoint(171,271,22.3574);
   graph->SetPoint(172,272,22.4097);
   graph->SetPoint(173,273,22.4624);
   graph->SetPoint(174,274,22.5156);
   graph->SetPoint(175,275,22.5691);
   graph->SetPoint(176,276,22.6231);
   graph->SetPoint(177,277,22.6775);
   graph->SetPoint(178,278,22.7323);
   graph->SetPoint(179,279,22.7876);
   graph->SetPoint(180,280,22.8432);
   graph->SetPoint(181,281,22.8993);
   graph->SetPoint(182,282,22.9559);
   graph->SetPoint(183,283,23.0129);
   graph->SetPoint(184,284,23.0703);
   graph->SetPoint(185,285,23.1282);
   graph->SetPoint(186,286,23.1866);
   graph->SetPoint(187,287,23.2453);
   graph->SetPoint(188,288,23.3046);
   graph->SetPoint(189,289,23.3643);
   graph->SetPoint(190,290,23.4245);
   graph->SetPoint(191,291,23.4851);
   graph->SetPoint(192,292,23.5462);
   graph->SetPoint(193,293,23.6078);
   graph->SetPoint(194,294,23.6699);
   graph->SetPoint(195,295,23.7324);
   graph->SetPoint(196,296,23.7954);
   graph->SetPoint(197,297,23.8588);
   graph->SetPoint(198,298,23.9228);
   graph->SetPoint(199,299,23.9872);
   graph->SetPoint(200,300,24.0521);
   graph->SetPoint(201,301,24.6362);
   graph->SetPoint(202,302,24.687);
   graph->SetPoint(203,303,24.738);
   graph->SetPoint(204,304,24.7891);
   graph->SetPoint(205,305,24.8403);
   graph->SetPoint(206,306,24.8916);
   graph->SetPoint(207,307,24.9431);
   graph->SetPoint(208,308,24.9947);
   graph->SetPoint(209,309,25.0464);
   graph->SetPoint(210,310,25.0982);
   graph->SetPoint(211,311,25.1502);
   graph->SetPoint(212,312,25.2023);
   graph->SetPoint(213,313,25.2545);
   graph->SetPoint(214,314,25.3069);
   graph->SetPoint(215,315,25.3594);
   graph->SetPoint(216,316,25.412);
   graph->SetPoint(217,317,25.4648);
   graph->SetPoint(218,318,25.5176);
   graph->SetPoint(219,319,25.5706);
   graph->SetPoint(220,320,25.6238);
   graph->SetPoint(221,321,25.677);
   graph->SetPoint(222,322,25.7304);
   graph->SetPoint(223,323,25.7839);
   graph->SetPoint(224,324,25.8375);
   graph->SetPoint(225,325,25.8913);
   graph->SetPoint(226,326,25.9451);
   graph->SetPoint(227,327,25.9991);
   graph->SetPoint(228,328,26.0532);
   graph->SetPoint(229,329,26.1075);
   graph->SetPoint(230,330,26.1618);
   graph->SetPoint(231,331,26.2163);
   graph->SetPoint(232,332,26.2709);
   graph->SetPoint(233,333,26.3256);
   graph->SetPoint(234,334,26.3805);
   graph->SetPoint(235,335,26.4355);
   graph->SetPoint(236,336,26.4905);
   graph->SetPoint(237,337,26.5458);
   graph->SetPoint(238,338,26.6011);
   graph->SetPoint(239,339,26.6565);
   graph->SetPoint(240,340,26.7121);
   graph->SetPoint(241,341,26.7678);
   graph->SetPoint(242,342,26.8236);
   graph->SetPoint(243,343,26.8795);
   graph->SetPoint(244,344,26.9355);
   graph->SetPoint(245,345,26.9917);
   graph->SetPoint(246,346,27.0479);
   graph->SetPoint(247,347,27.1043);
   graph->SetPoint(248,348,27.1608);
   graph->SetPoint(249,349,27.2174);
   graph->SetPoint(250,350,27.2741);
   graph->SetPoint(251,351,27.331);
   graph->SetPoint(252,352,27.3879);
   graph->SetPoint(253,353,27.445);
   graph->SetPoint(254,354,27.5022);
   graph->SetPoint(255,355,27.5595);
   graph->SetPoint(256,356,27.6169);
   graph->SetPoint(257,357,27.6744);
   graph->SetPoint(258,358,27.732);
   graph->SetPoint(259,359,27.7898);
   graph->SetPoint(260,360,27.8476);
   graph->SetPoint(261,361,27.9056);
   graph->SetPoint(262,362,27.9636);
   graph->SetPoint(263,363,28.0218);
   graph->SetPoint(264,364,28.0801);
   graph->SetPoint(265,365,28.1385);
   graph->SetPoint(266,366,28.197);
   graph->SetPoint(267,367,28.2556);
   graph->SetPoint(268,368,28.3143);
   graph->SetPoint(269,369,28.3732);
   graph->SetPoint(270,370,28.4321);
   graph->SetPoint(271,371,28.4911);
   graph->SetPoint(272,372,28.5503);
   graph->SetPoint(273,373,28.6095);
   graph->SetPoint(274,374,28.6689);
   graph->SetPoint(275,375,28.7283);
   graph->SetPoint(276,376,28.7879);
   graph->SetPoint(277,377,28.8476);
   graph->SetPoint(278,378,28.9074);
   graph->SetPoint(279,379,28.9672);
   graph->SetPoint(280,380,29.0272);
   graph->SetPoint(281,381,29.0873);
   graph->SetPoint(282,382,29.1475);
   graph->SetPoint(283,383,29.2078);
   graph->SetPoint(284,384,29.2681);
   graph->SetPoint(285,385,29.3286);
   graph->SetPoint(286,386,29.3892);
   graph->SetPoint(287,387,29.4499);
   graph->SetPoint(288,388,29.5107);
   graph->SetPoint(289,389,29.5716);
   graph->SetPoint(290,390,29.6326);
   graph->SetPoint(291,391,29.6936);
   graph->SetPoint(292,392,29.7548);
   graph->SetPoint(293,393,29.8161);
   graph->SetPoint(294,394,29.8775);
   graph->SetPoint(295,395,29.939);
   graph->SetPoint(296,396,30.0005);
   graph->SetPoint(297,397,30.0622);
   graph->SetPoint(298,398,30.124);
   graph->SetPoint(299,399,30.1858);
   graph->SetPoint(300,400,30.2478);
   graph->SetPoint(301,401,30.3098);
   graph->Draw("");
   
   graph = new TGraph(518);
   graph->SetName("Graph");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);
   graph->SetLineColor(2);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetPoint(0,100,17.7459);
   graph->SetPoint(1,101,17.7313);
   graph->SetPoint(2,102,17.7174);
   graph->SetPoint(3,103,17.7041);
   graph->SetPoint(4,104,17.6913);
   graph->SetPoint(5,105,17.6791);
   graph->SetPoint(6,106,17.6674);
   graph->SetPoint(7,107,17.6562);
   graph->SetPoint(8,108,17.6455);
   graph->SetPoint(9,109,17.6353);
   graph->SetPoint(10,110,17.6255);
   graph->SetPoint(11,111,17.6161);
   graph->SetPoint(12,112,17.6071);
   graph->SetPoint(13,113,17.5986);
   graph->SetPoint(14,114,17.5904);
   graph->SetPoint(15,115,17.5826);
   graph->SetPoint(16,116,17.5752);
   graph->SetPoint(17,117,17.5681);
   graph->SetPoint(18,118,17.5613);
   graph->SetPoint(19,119,17.5549);
   graph->SetPoint(20,120,17.5488);
   graph->SetPoint(21,121,17.543);
   graph->SetPoint(22,122,17.5375);
   graph->SetPoint(23,123,17.5322);
   graph->SetPoint(24,124,17.5273);
   graph->SetPoint(25,125,17.5226);
   graph->SetPoint(26,126,17.5182);
   graph->SetPoint(27,127,17.5141);
   graph->SetPoint(28,128,17.5102);
   graph->SetPoint(29,129,17.5066);
   graph->SetPoint(30,130,17.5032);
   graph->SetPoint(31,131,17.5);
   graph->SetPoint(32,132,17.4971);
   graph->SetPoint(33,133,17.4944);
   graph->SetPoint(34,134,17.4919);
   graph->SetPoint(35,135,17.4896);
   graph->SetPoint(36,136,17.4876);
   graph->SetPoint(37,137,17.4858);
   graph->SetPoint(38,138,17.4841);
   graph->SetPoint(39,139,17.4827);
   graph->SetPoint(40,140,17.4815);
   graph->SetPoint(41,141,17.4804);
   graph->SetPoint(42,142,17.4796);
   graph->SetPoint(43,143,17.479);
   graph->SetPoint(44,144,17.4785);
   graph->SetPoint(45,145,17.4783);
   graph->SetPoint(46,146,17.4782);
   graph->SetPoint(47,147,17.4783);
   graph->SetPoint(48,148,17.4786);
   graph->SetPoint(49,149,17.4791);
   graph->SetPoint(50,150,17.4798);
   graph->SetPoint(51,151,17.4806);
   graph->SetPoint(52,152,17.4816);
   graph->SetPoint(53,153,17.4829);
   graph->SetPoint(54,154,17.4842);
   graph->SetPoint(55,155,17.4858);
   graph->SetPoint(56,156,17.4876);
   graph->SetPoint(57,157,17.4895);
   graph->SetPoint(58,158,17.4916);
   graph->SetPoint(59,159,17.4939);
   graph->SetPoint(60,160,17.4963);
   graph->SetPoint(61,161,17.499);
   graph->SetPoint(62,162,17.5018);
   graph->SetPoint(63,163,17.5048);
   graph->SetPoint(64,164,17.508);
   graph->SetPoint(65,165,17.5113);
   graph->SetPoint(66,166,17.5149);
   graph->SetPoint(67,167,17.5186);
   graph->SetPoint(68,168,17.5225);
   graph->SetPoint(69,169,17.5266);
   graph->SetPoint(70,170,17.5309);
   graph->SetPoint(71,171,17.5354);
   graph->SetPoint(72,172,17.54);
   graph->SetPoint(73,173,17.5449);
   graph->SetPoint(74,174,17.5499);
   graph->SetPoint(75,175,17.5551);
   graph->SetPoint(76,176,17.5605);
   graph->SetPoint(77,177,17.5661);
   graph->SetPoint(78,178,17.5719);
   graph->SetPoint(79,179,17.578);
   graph->SetPoint(80,180,17.5842);
   graph->SetPoint(81,181,17.5906);
   graph->SetPoint(82,182,17.5972);
   graph->SetPoint(83,183,17.604);
   graph->SetPoint(84,184,17.611);
   graph->SetPoint(85,185,17.6183);
   graph->SetPoint(86,186,17.6257);
   graph->SetPoint(87,187,17.6334);
   graph->SetPoint(88,188,17.6413);
   graph->SetPoint(89,189,17.6494);
   graph->SetPoint(90,190,17.6577);
   graph->SetPoint(91,191,17.6662);
   graph->SetPoint(92,192,17.675);
   graph->SetPoint(93,193,17.684);
   graph->SetPoint(94,194,17.6933);
   graph->SetPoint(95,195,17.7027);
   graph->SetPoint(96,196,17.7125);
   graph->SetPoint(97,197,17.7224);
   graph->SetPoint(98,198,17.7326);
   graph->SetPoint(99,199,17.7431);
   graph->SetPoint(100,200,17.5519);
   graph->SetPoint(101,201,17.5618);
   graph->SetPoint(102,202,17.572);
   graph->SetPoint(103,203,17.5823);
   graph->SetPoint(104,204,17.5929);
   graph->SetPoint(105,205,17.6037);
   graph->SetPoint(106,206,17.6147);
   graph->SetPoint(107,207,17.626);
   graph->SetPoint(108,208,17.6375);
   graph->SetPoint(109,209,17.6492);
   graph->SetPoint(110,210,17.6612);
   graph->SetPoint(111,211,17.6734);
   graph->SetPoint(112,212,17.6859);
   graph->SetPoint(113,213,17.6987);
   graph->SetPoint(114,214,17.7117);
   graph->SetPoint(115,215,17.7249);
   graph->SetPoint(116,216,17.7384);
   graph->SetPoint(117,217,17.7522);
   graph->SetPoint(118,218,17.7663);
   graph->SetPoint(119,219,17.7806);
   graph->SetPoint(120,220,17.7952);
   graph->SetPoint(121,221,17.8101);
   graph->SetPoint(122,222,17.8253);
   graph->SetPoint(123,223,17.8408);
   graph->SetPoint(124,224,17.8566);
   graph->SetPoint(125,225,17.8727);
   graph->SetPoint(126,226,17.8891);
   graph->SetPoint(127,227,17.9058);
   graph->SetPoint(128,228,17.9228);
   graph->SetPoint(129,229,17.9402);
   graph->SetPoint(130,230,17.9578);
   graph->SetPoint(131,231,17.9758);
   graph->SetPoint(132,232,17.9942);
   graph->SetPoint(133,233,18.0129);
   graph->SetPoint(134,234,18.0319);
   graph->SetPoint(135,235,18.0513);
   graph->SetPoint(136,236,18.071);
   graph->SetPoint(137,237,18.0912);
   graph->SetPoint(138,238,18.1116);
   graph->SetPoint(139,239,18.1325);
   graph->SetPoint(140,240,18.1524);
   graph->SetPoint(141,241,18.1748);
   graph->SetPoint(142,242,18.1974);
   graph->SetPoint(143,243,18.2204);
   graph->SetPoint(144,244,18.2436);
   graph->SetPoint(145,245,18.2671);
   graph->SetPoint(146,246,18.291);
   graph->SetPoint(147,247,18.3151);
   graph->SetPoint(148,248,18.3395);
   graph->SetPoint(149,249,18.3643);
   graph->SetPoint(150,250,18.3893);
   graph->SetPoint(151,251,18.4147);
   graph->SetPoint(152,252,18.4405);
   graph->SetPoint(153,253,18.4665);
   graph->SetPoint(154,254,18.493);
   graph->SetPoint(155,255,18.5197);
   graph->SetPoint(156,256,18.5468);
   graph->SetPoint(157,257,18.5743);
   graph->SetPoint(158,258,18.6021);
   graph->SetPoint(159,259,18.6303);
   graph->SetPoint(160,260,18.6589);
   graph->SetPoint(161,261,18.6735);
   graph->SetPoint(162,262,18.7005);
   graph->SetPoint(163,263,18.7278);
   graph->SetPoint(164,264,18.7552);
   graph->SetPoint(165,265,18.7829);
   graph->SetPoint(166,266,18.8108);
   graph->SetPoint(167,267,18.8389);
   graph->SetPoint(168,268,18.8673);
   graph->SetPoint(169,269,18.8959);
   graph->SetPoint(170,270,18.9247);
   graph->SetPoint(171,271,18.9538);
   graph->SetPoint(172,272,18.9831);
   graph->SetPoint(173,273,19.0127);
   graph->SetPoint(174,274,19.0425);
   graph->SetPoint(175,275,19.0725);
   graph->SetPoint(176,276,19.1029);
   graph->SetPoint(177,277,19.1334);
   graph->SetPoint(178,278,19.1643);
   graph->SetPoint(179,279,19.1954);
   graph->SetPoint(180,280,19.2267);
   graph->SetPoint(181,281,19.2584);
   graph->SetPoint(182,282,19.2903);
   graph->SetPoint(183,283,19.3225);
   graph->SetPoint(184,284,19.355);
   graph->SetPoint(185,285,19.3877);
   graph->SetPoint(186,286,19.4208);
   graph->SetPoint(187,287,19.4541);
   graph->SetPoint(188,288,19.4877);
   graph->SetPoint(189,289,19.5216);
   graph->SetPoint(190,290,19.5559);
   graph->SetPoint(191,291,19.5904);
   graph->SetPoint(192,292,19.6252);
   graph->SetPoint(193,293,19.6603);
   graph->SetPoint(194,294,19.6957);
   graph->SetPoint(195,295,19.7315);
   graph->SetPoint(196,296,19.7675);
   graph->SetPoint(197,297,19.8039);
   graph->SetPoint(198,298,19.8405);
   graph->SetPoint(199,299,19.8775);
   graph->SetPoint(200,300,19.9148);
   graph->SetPoint(201,301,20.3238);
   graph->SetPoint(202,302,20.3509);
   graph->SetPoint(203,303,20.3781);
   graph->SetPoint(204,304,20.4053);
   graph->SetPoint(205,305,20.4326);
   graph->SetPoint(206,306,20.46);
   graph->SetPoint(207,307,20.4874);
   graph->SetPoint(208,308,20.5149);
   graph->SetPoint(209,309,20.5425);
   graph->SetPoint(210,310,20.5701);
   graph->SetPoint(211,311,20.5978);
   graph->SetPoint(212,312,20.6256);
   graph->SetPoint(213,313,20.6534);
   graph->SetPoint(214,314,20.6813);
   graph->SetPoint(215,315,20.7093);
   graph->SetPoint(216,316,20.7373);
   graph->SetPoint(217,317,20.7654);
   graph->SetPoint(218,318,20.7936);
   graph->SetPoint(219,319,20.8218);
   graph->SetPoint(220,320,20.8501);
   graph->SetPoint(221,321,20.8785);
   graph->SetPoint(222,322,20.9069);
   graph->SetPoint(223,323,20.9354);
   graph->SetPoint(224,324,20.964);
   graph->SetPoint(225,325,20.9926);
   graph->SetPoint(226,326,21.0213);
   graph->SetPoint(227,327,21.0501);
   graph->SetPoint(228,328,21.0789);
   graph->SetPoint(229,329,21.1078);
   graph->SetPoint(230,330,21.1368);
   graph->SetPoint(231,331,21.1658);
   graph->SetPoint(232,332,21.1949);
   graph->SetPoint(233,333,21.2241);
   graph->SetPoint(234,334,21.2533);
   graph->SetPoint(235,335,21.2826);
   graph->SetPoint(236,336,21.312);
   graph->SetPoint(237,337,21.3415);
   graph->SetPoint(238,338,21.371);
   graph->SetPoint(239,339,21.4005);
   graph->SetPoint(240,340,21.4302);
   graph->SetPoint(241,341,21.4599);
   graph->SetPoint(242,342,21.4896);
   graph->SetPoint(243,343,21.5195);
   graph->SetPoint(244,344,21.5494);
   graph->SetPoint(245,345,21.5794);
   graph->SetPoint(246,346,21.6094);
   graph->SetPoint(247,347,21.6395);
   graph->SetPoint(248,348,21.6697);
   graph->SetPoint(249,349,21.6999);
   graph->SetPoint(250,350,21.7302);
   graph->SetPoint(251,351,21.7606);
   graph->SetPoint(252,352,21.7911);
   graph->SetPoint(253,353,21.8216);
   graph->SetPoint(254,354,21.8521);
   graph->SetPoint(255,355,21.8828);
   graph->SetPoint(256,356,21.9135);
   graph->SetPoint(257,357,21.9443);
   graph->SetPoint(258,358,21.9751);
   graph->SetPoint(259,359,22.006);
   graph->SetPoint(260,360,22.037);
   graph->SetPoint(261,361,22.068);
   graph->SetPoint(262,362,22.0991);
   graph->SetPoint(263,363,22.1303);
   graph->SetPoint(264,364,22.1615);
   graph->SetPoint(265,365,22.1928);
   graph->SetPoint(266,366,22.2242);
   graph->SetPoint(267,367,22.2556);
   graph->SetPoint(268,368,22.2872);
   graph->SetPoint(269,369,22.3187);
   graph->SetPoint(270,370,22.3504);
   graph->SetPoint(271,371,22.3821);
   graph->SetPoint(272,372,22.4138);
   graph->SetPoint(273,373,22.4457);
   graph->SetPoint(274,374,22.4776);
   graph->SetPoint(275,375,22.5095);
   graph->SetPoint(276,376,22.5416);
   graph->SetPoint(277,377,22.5737);
   graph->SetPoint(278,378,22.6058);
   graph->SetPoint(279,379,22.638);
   graph->SetPoint(280,380,22.6703);
   graph->SetPoint(281,381,22.7027);
   graph->SetPoint(282,382,22.7351);
   graph->SetPoint(283,383,22.7676);
   graph->SetPoint(284,384,22.8002);
   graph->SetPoint(285,385,22.8328);
   graph->SetPoint(286,386,22.8655);
   graph->SetPoint(287,387,22.8982);
   graph->SetPoint(288,388,22.931);
   graph->SetPoint(289,389,22.9639);
   graph->SetPoint(290,390,22.9969);
   graph->SetPoint(291,391,23.0299);
   graph->SetPoint(292,392,23.0629);
   graph->SetPoint(293,393,23.0961);
   graph->SetPoint(294,394,23.1293);
   graph->SetPoint(295,395,23.1625);
   graph->SetPoint(296,396,23.1959);
   graph->SetPoint(297,397,23.2293);
   graph->SetPoint(298,398,23.2627);
   graph->SetPoint(299,399,23.2963);
   graph->SetPoint(300,400,23.3299);
   graph->SetPoint(301,401,23.3635);
   graph->SetPoint(302,402,23.3972);
   graph->SetPoint(303,403,23.431);
   graph->SetPoint(304,404,23.4649);
   graph->SetPoint(305,405,23.4988);
   graph->SetPoint(306,406,23.5327);
   graph->SetPoint(307,407,23.5668);
   graph->SetPoint(308,408,23.6009);
   graph->SetPoint(309,409,23.635);
   graph->SetPoint(310,410,23.6693);
   graph->SetPoint(311,411,23.7036);
   graph->SetPoint(312,412,23.7379);
   graph->SetPoint(313,413,23.7723);
   graph->SetPoint(314,414,23.8068);
   graph->SetPoint(315,415,23.8414);
   graph->SetPoint(316,416,23.876);
   graph->SetPoint(317,417,23.9107);
   graph->SetPoint(318,418,23.9454);
   graph->SetPoint(319,419,23.9802);
   graph->SetPoint(320,420,24.015);
   graph->SetPoint(321,421,24.05);
   graph->SetPoint(322,422,24.085);
   graph->SetPoint(323,423,24.12);
   graph->SetPoint(324,424,24.1551);
   graph->SetPoint(325,425,24.1903);
   graph->SetPoint(326,426,24.2255);
   graph->SetPoint(327,427,24.2608);
   graph->SetPoint(328,428,24.2962);
   graph->SetPoint(329,429,24.3316);
   graph->SetPoint(330,430,24.3671);
   graph->SetPoint(331,431,24.4027);
   graph->SetPoint(332,432,24.4383);
   graph->SetPoint(333,433,24.474);
   graph->SetPoint(334,434,24.5097);
   graph->SetPoint(335,435,24.5455);
   graph->SetPoint(336,436,24.5814);
   graph->SetPoint(337,437,24.6173);
   graph->SetPoint(338,438,24.6533);
   graph->SetPoint(339,439,24.6893);
   graph->SetPoint(340,440,24.7254);
   graph->SetPoint(341,441,24.7616);
   graph->SetPoint(342,442,24.7978);
   graph->SetPoint(343,443,24.8341);
   graph->SetPoint(344,444,24.8705);
   graph->SetPoint(345,445,24.9069);
   graph->SetPoint(346,446,24.9434);
   graph->SetPoint(347,447,24.9799);
   graph->SetPoint(348,448,25.0165);
   graph->SetPoint(349,449,25.0532);
   graph->SetPoint(350,450,25.0899);
   graph->SetPoint(351,451,25.1267);
   graph->SetPoint(352,452,25.1635);
   graph->SetPoint(353,453,25.2005);
   graph->SetPoint(354,454,25.2374);
   graph->SetPoint(355,455,25.2745);
   graph->SetPoint(356,456,25.3116);
   graph->SetPoint(357,457,25.3487);
   graph->SetPoint(358,458,25.3859);
   graph->SetPoint(359,459,25.4232);
   graph->SetPoint(360,460,25.4605);
   graph->SetPoint(361,461,25.4979);
   graph->SetPoint(362,462,25.5354);
   graph->SetPoint(363,463,25.5729);
   graph->SetPoint(364,464,25.6105);
   graph->SetPoint(365,465,25.6481);
   graph->SetPoint(366,466,25.6858);
   graph->SetPoint(367,467,25.7236);
   graph->SetPoint(368,468,25.7614);
   graph->SetPoint(369,469,25.7993);
   graph->SetPoint(370,470,25.8373);
   graph->SetPoint(371,471,25.8753);
   graph->SetPoint(372,472,25.9133);
   graph->SetPoint(373,473,25.9515);
   graph->SetPoint(374,474,25.9896);
   graph->SetPoint(375,475,26.0279);
   graph->SetPoint(376,476,26.0662);
   graph->SetPoint(377,477,26.1046);
   graph->SetPoint(378,478,26.143);
   graph->SetPoint(379,479,26.1815);
   graph->SetPoint(380,480,26.22);
   graph->SetPoint(381,481,26.2587);
   graph->SetPoint(382,482,26.2973);
   graph->SetPoint(383,483,26.3361);
   graph->SetPoint(384,484,26.3749);
   graph->SetPoint(385,485,26.4137);
   graph->SetPoint(386,486,26.4526);
   graph->SetPoint(387,487,26.4916);
   graph->SetPoint(388,488,26.5306);
   graph->SetPoint(389,489,26.5697);
   graph->SetPoint(390,490,26.6089);
   graph->SetPoint(391,491,26.6481);
   graph->SetPoint(392,492,26.6874);
   graph->SetPoint(393,493,26.7267);
   graph->SetPoint(394,494,26.7661);
   graph->SetPoint(395,495,26.8056);
   graph->SetPoint(396,496,26.8451);
   graph->SetPoint(397,497,26.8847);
   graph->SetPoint(398,498,26.9243);
   graph->SetPoint(399,499,26.964);
   graph->SetPoint(400,500,27.0038);
   graph->SetPoint(401,501,27.0436);
   graph->SetPoint(402,502,27.0835);
   graph->SetPoint(403,503,27.1235);
   graph->SetPoint(404,504,27.1635);
   graph->SetPoint(405,505,27.2035);
   graph->SetPoint(406,506,27.2437);
   graph->SetPoint(407,507,27.2839);
   graph->SetPoint(408,508,27.3241);
   graph->SetPoint(409,509,27.3644);
   graph->SetPoint(410,510,27.4048);
   graph->SetPoint(411,511,27.4452);
   graph->SetPoint(412,512,27.4857);
   graph->SetPoint(413,513,27.5263);
   graph->SetPoint(414,514,27.5669);
   graph->SetPoint(415,515,27.6076);
   graph->SetPoint(416,516,27.6483);
   graph->SetPoint(417,517,27.6891);
   graph->SetPoint(418,518,27.73);
   graph->SetPoint(419,519,27.7709);
   graph->SetPoint(420,520,27.8119);
   graph->SetPoint(421,521,27.8529);
   graph->SetPoint(422,522,27.894);
   graph->SetPoint(423,523,27.9352);
   graph->SetPoint(424,524,27.9764);
   graph->SetPoint(425,525,28.0177);
   graph->SetPoint(426,526,28.0591);
   graph->SetPoint(427,527,28.1005);
   graph->SetPoint(428,528,28.142);
   graph->SetPoint(429,529,28.1835);
   graph->SetPoint(430,530,28.2251);
   graph->SetPoint(431,531,28.2668);
   graph->SetPoint(432,532,28.3085);
   graph->SetPoint(433,533,28.3503);
   graph->SetPoint(434,534,28.3922);
   graph->SetPoint(435,535,28.4341);
   graph->SetPoint(436,536,28.476);
   graph->SetPoint(437,537,28.5181);
   graph->SetPoint(438,538,28.5602);
   graph->SetPoint(439,539,28.6023);
   graph->SetPoint(440,540,28.6446);
   graph->SetPoint(441,541,28.6869);
   graph->SetPoint(442,542,28.7292);
   graph->SetPoint(443,543,28.7716);
   graph->SetPoint(444,544,28.8141);
   graph->SetPoint(445,545,28.8567);
   graph->SetPoint(446,546,28.8993);
   graph->SetPoint(447,547,28.9419);
   graph->SetPoint(448,548,28.9847);
   graph->SetPoint(449,549,29.0275);
   graph->SetPoint(450,550,29.0703);
   graph->SetPoint(451,551,29.1133);
   graph->SetPoint(452,552,29.1563);
   graph->SetPoint(453,553,29.1993);
   graph->SetPoint(454,554,29.2424);
   graph->SetPoint(455,555,29.2856);
   graph->SetPoint(456,556,29.3289);
   graph->SetPoint(457,557,29.3722);
   graph->SetPoint(458,558,29.4156);
   graph->SetPoint(459,559,29.459);
   graph->SetPoint(460,560,29.5025);
   graph->SetPoint(461,561,29.5461);
   graph->SetPoint(462,562,29.5897);
   graph->SetPoint(463,563,29.6334);
   graph->SetPoint(464,564,29.6772);
   graph->SetPoint(465,565,29.721);
   graph->SetPoint(466,566,29.765);
   graph->SetPoint(467,567,29.8089);
   graph->SetPoint(468,568,29.853);
   graph->SetPoint(469,569,29.8971);
   graph->SetPoint(470,570,29.9412);
   graph->SetPoint(471,571,29.9855);
   graph->SetPoint(472,572,30.0298);
   graph->SetPoint(473,573,30.0742);
   graph->SetPoint(474,574,30.1186);
   graph->SetPoint(475,575,30.1631);
   graph->SetPoint(476,576,30.2077);
   graph->SetPoint(477,577,30.2523);
   graph->SetPoint(478,578,30.297);
   graph->SetPoint(479,579,30.3418);
   graph->SetPoint(480,580,30.3867);
   graph->SetPoint(481,581,30.4316);
   graph->SetPoint(482,582,30.4766);
   graph->SetPoint(483,583,30.5216);
   graph->SetPoint(484,584,30.5668);
   graph->SetPoint(485,585,30.612);
   graph->SetPoint(486,586,30.6572);
   graph->SetPoint(487,587,30.7026);
   graph->SetPoint(488,588,30.748);
   graph->SetPoint(489,589,30.7934);
   graph->SetPoint(490,590,30.839);
   graph->SetPoint(491,591,30.8846);
   graph->SetPoint(492,592,30.9303);
   graph->SetPoint(493,593,30.9761);
   graph->SetPoint(494,594,31.0219);
   graph->SetPoint(495,595,31.0678);
   graph->SetPoint(496,596,31.1138);
   graph->SetPoint(497,597,31.1598);
   graph->SetPoint(498,598,31.206);
   graph->SetPoint(499,599,31.2522);
   graph->SetPoint(500,600,31.2984);
   graph->SetPoint(501,601,31.3448);
   graph->SetPoint(502,602,31.3912);
   graph->SetPoint(503,603,31.4377);
   graph->SetPoint(504,604,31.4843);
   graph->SetPoint(505,605,31.5309);
   graph->SetPoint(506,606,31.5776);
   graph->SetPoint(507,607,31.6244);
   graph->SetPoint(508,608,31.6713);
   graph->SetPoint(509,609,31.7182);
   graph->SetPoint(510,610,31.7653);
   graph->SetPoint(511,611,31.8124);
   graph->SetPoint(512,612,31.8595);
   graph->SetPoint(513,613,31.9068);
   graph->SetPoint(514,614,31.9541);
   graph->SetPoint(515,615,32.0015);
   graph->SetPoint(516,616,32.049);
   graph->SetPoint(517,617,32.0966);
   graph->Draw("");
   
   graph = new TGraph(701);
   graph->SetName("Graph");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);
   graph->SetLineColor(2);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetPoint(0,100,16.5521);
   graph->SetPoint(1,101,16.5463);
   graph->SetPoint(2,102,16.5407);
   graph->SetPoint(3,103,16.5353);
   graph->SetPoint(4,104,16.5303);
   graph->SetPoint(5,105,16.5255);
   graph->SetPoint(6,106,16.5209);
   graph->SetPoint(7,107,16.5166);
   graph->SetPoint(8,108,16.5124);
   graph->SetPoint(9,109,16.5085);
   graph->SetPoint(10,110,16.5049);
   graph->SetPoint(11,111,16.5014);
   graph->SetPoint(12,112,16.498);
   graph->SetPoint(13,113,16.4949);
   graph->SetPoint(14,114,16.492);
   graph->SetPoint(15,115,16.4892);
   graph->SetPoint(16,116,16.4866);
   graph->SetPoint(17,117,16.4842);
   graph->SetPoint(18,118,16.4819);
   graph->SetPoint(19,119,16.4797);
   graph->SetPoint(20,120,16.4777);
   graph->SetPoint(21,121,16.4759);
   graph->SetPoint(22,122,16.4742);
   graph->SetPoint(23,123,16.4726);
   graph->SetPoint(24,124,16.4712);
   graph->SetPoint(25,125,16.4698);
   graph->SetPoint(26,126,16.4686);
   graph->SetPoint(27,127,16.4676);
   graph->SetPoint(28,128,16.4666);
   graph->SetPoint(29,129,16.4658);
   graph->SetPoint(30,130,16.4651);
   graph->SetPoint(31,131,16.4645);
   graph->SetPoint(32,132,16.464);
   graph->SetPoint(33,133,16.4636);
   graph->SetPoint(34,134,16.4634);
   graph->SetPoint(35,135,16.4632);
   graph->SetPoint(36,136,16.4632);
   graph->SetPoint(37,137,16.4632);
   graph->SetPoint(38,138,16.4634);
   graph->SetPoint(39,139,16.4636);
   graph->SetPoint(40,140,16.464);
   graph->SetPoint(41,141,16.4644);
   graph->SetPoint(42,142,16.465);
   graph->SetPoint(43,143,16.4657);
   graph->SetPoint(44,144,16.4664);
   graph->SetPoint(45,145,16.4673);
   graph->SetPoint(46,146,16.4683);
   graph->SetPoint(47,147,16.4693);
   graph->SetPoint(48,148,16.4705);
   graph->SetPoint(49,149,16.4718);
   graph->SetPoint(50,150,16.4731);
   graph->SetPoint(51,151,16.4746);
   graph->SetPoint(52,152,16.4761);
   graph->SetPoint(53,153,16.4778);
   graph->SetPoint(54,154,16.4796);
   graph->SetPoint(55,155,16.4814);
   graph->SetPoint(56,156,16.4834);
   graph->SetPoint(57,157,16.4855);
   graph->SetPoint(58,158,16.4876);
   graph->SetPoint(59,159,16.4899);
   graph->SetPoint(60,160,16.4923);
   graph->SetPoint(61,161,16.4948);
   graph->SetPoint(62,162,16.4974);
   graph->SetPoint(63,163,16.5001);
   graph->SetPoint(64,164,16.5029);
   graph->SetPoint(65,165,16.5058);
   graph->SetPoint(66,166,16.5088);
   graph->SetPoint(67,167,16.512);
   graph->SetPoint(68,168,16.5152);
   graph->SetPoint(69,169,16.5186);
   graph->SetPoint(70,170,16.522);
   graph->SetPoint(71,171,16.5256);
   graph->SetPoint(72,172,16.5293);
   graph->SetPoint(73,173,16.5331);
   graph->SetPoint(74,174,16.5371);
   graph->SetPoint(75,175,16.5411);
   graph->SetPoint(76,176,16.5453);
   graph->SetPoint(77,177,16.5496);
   graph->SetPoint(78,178,16.554);
   graph->SetPoint(79,179,16.5586);
   graph->SetPoint(80,180,16.5633);
   graph->SetPoint(81,181,16.5681);
   graph->SetPoint(82,182,16.573);
   graph->SetPoint(83,183,16.5781);
   graph->SetPoint(84,184,16.5833);
   graph->SetPoint(85,185,16.5886);
   graph->SetPoint(86,186,16.5941);
   graph->SetPoint(87,187,16.5997);
   graph->SetPoint(88,188,16.6055);
   graph->SetPoint(89,189,16.6114);
   graph->SetPoint(90,190,16.6175);
   graph->SetPoint(91,191,16.6236);
   graph->SetPoint(92,192,16.63);
   graph->SetPoint(93,193,16.6365);
   graph->SetPoint(94,194,16.6431);
   graph->SetPoint(95,195,16.6499);
   graph->SetPoint(96,196,16.6569);
   graph->SetPoint(97,197,16.664);
   graph->SetPoint(98,198,16.6713);
   graph->SetPoint(99,199,16.6787);
   graph->SetPoint(100,200,16.545);
   graph->SetPoint(101,201,16.5521);
   graph->SetPoint(102,202,16.5592);
   graph->SetPoint(103,203,16.5666);
   graph->SetPoint(104,204,16.574);
   graph->SetPoint(105,205,16.5816);
   graph->SetPoint(106,206,16.5894);
   graph->SetPoint(107,207,16.5973);
   graph->SetPoint(108,208,16.6054);
   graph->SetPoint(109,209,16.6137);
   graph->SetPoint(110,210,16.6221);
   graph->SetPoint(111,211,16.6306);
   graph->SetPoint(112,212,16.6394);
   graph->SetPoint(113,213,16.6483);
   graph->SetPoint(114,214,16.6574);
   graph->SetPoint(115,215,16.6666);
   graph->SetPoint(116,216,16.6761);
   graph->SetPoint(117,217,16.6857);
   graph->SetPoint(118,218,16.6955);
   graph->SetPoint(119,219,16.7054);
   graph->SetPoint(120,220,16.7156);
   graph->SetPoint(121,221,16.726);
   graph->SetPoint(122,222,16.7365);
   graph->SetPoint(123,223,16.7472);
   graph->SetPoint(124,224,16.7582);
   graph->SetPoint(125,225,16.7693);
   graph->SetPoint(126,226,16.7807);
   graph->SetPoint(127,227,16.7923);
   graph->SetPoint(128,228,16.804);
   graph->SetPoint(129,229,16.816);
   graph->SetPoint(130,230,16.8282);
   graph->SetPoint(131,231,16.8406);
   graph->SetPoint(132,232,16.8533);
   graph->SetPoint(133,233,16.8662);
   graph->SetPoint(134,234,16.8793);
   graph->SetPoint(135,235,16.8927);
   graph->SetPoint(136,236,16.9062);
   graph->SetPoint(137,237,16.9201);
   graph->SetPoint(138,238,16.9342);
   graph->SetPoint(139,239,16.9485);
   graph->SetPoint(140,240,16.9622);
   graph->SetPoint(141,241,16.9776);
   graph->SetPoint(142,242,16.9931);
   graph->SetPoint(143,243,17.0088);
   graph->SetPoint(144,244,17.0247);
   graph->SetPoint(145,245,17.0408);
   graph->SetPoint(146,246,17.0571);
   graph->SetPoint(147,247,17.0737);
   graph->SetPoint(148,248,17.0904);
   graph->SetPoint(149,249,17.1073);
   graph->SetPoint(150,250,17.1245);
   graph->SetPoint(151,251,17.1419);
   graph->SetPoint(152,252,17.1595);
   graph->SetPoint(153,253,17.1773);
   graph->SetPoint(154,254,17.1953);
   graph->SetPoint(155,255,17.2136);
   graph->SetPoint(156,256,17.2322);
   graph->SetPoint(157,257,17.251);
   graph->SetPoint(158,258,17.27);
   graph->SetPoint(159,259,17.2893);
   graph->SetPoint(160,260,17.3088);
   graph->SetPoint(161,261,17.3193);
   graph->SetPoint(162,262,17.3379);
   graph->SetPoint(163,263,17.3566);
   graph->SetPoint(164,264,17.3755);
   graph->SetPoint(165,265,17.3945);
   graph->SetPoint(166,266,17.4137);
   graph->SetPoint(167,267,17.4331);
   graph->SetPoint(168,268,17.4526);
   graph->SetPoint(169,269,17.4723);
   graph->SetPoint(170,270,17.4922);
   graph->SetPoint(171,271,17.5123);
   graph->SetPoint(172,272,17.5325);
   graph->SetPoint(173,273,17.5529);
   graph->SetPoint(174,274,17.5735);
   graph->SetPoint(175,275,17.5943);
   graph->SetPoint(176,276,17.6153);
   graph->SetPoint(177,277,17.6364);
   graph->SetPoint(178,278,17.6578);
   graph->SetPoint(179,279,17.6793);
   graph->SetPoint(180,280,17.7011);
   graph->SetPoint(181,281,17.723);
   graph->SetPoint(182,282,17.7452);
   graph->SetPoint(183,283,17.7676);
   graph->SetPoint(184,284,17.7902);
   graph->SetPoint(185,285,17.813);
   graph->SetPoint(186,286,17.836);
   graph->SetPoint(187,287,17.8592);
   graph->SetPoint(188,288,17.8827);
   graph->SetPoint(189,289,17.9064);
   graph->SetPoint(190,290,17.9303);
   graph->SetPoint(191,291,17.9545);
   graph->SetPoint(192,292,17.9789);
   graph->SetPoint(193,293,18.0035);
   graph->SetPoint(194,294,18.0284);
   graph->SetPoint(195,295,18.0535);
   graph->SetPoint(196,296,18.0789);
   graph->SetPoint(197,297,18.1045);
   graph->SetPoint(198,298,18.1303);
   graph->SetPoint(199,299,18.1565);
   graph->SetPoint(200,300,18.1828);
   graph->SetPoint(201,301,18.5149);
   graph->SetPoint(202,302,18.5331);
   graph->SetPoint(203,303,18.5512);
   graph->SetPoint(204,304,18.5695);
   graph->SetPoint(205,305,18.5877);
   graph->SetPoint(206,306,18.606);
   graph->SetPoint(207,307,18.6244);
   graph->SetPoint(208,308,18.6428);
   graph->SetPoint(209,309,18.6612);
   graph->SetPoint(210,310,18.6797);
   graph->SetPoint(211,311,18.6982);
   graph->SetPoint(212,312,18.7167);
   graph->SetPoint(213,313,18.7353);
   graph->SetPoint(214,314,18.754);
   graph->SetPoint(215,315,18.7726);
   graph->SetPoint(216,316,18.7913);
   graph->SetPoint(217,317,18.8101);
   graph->SetPoint(218,318,18.8289);
   graph->SetPoint(219,319,18.8478);
   graph->SetPoint(220,320,18.8666);
   graph->SetPoint(221,321,18.8856);
   graph->SetPoint(222,322,18.9045);
   graph->SetPoint(223,323,18.9236);
   graph->SetPoint(224,324,18.9426);
   graph->SetPoint(225,325,18.9617);
   graph->SetPoint(226,326,18.9809);
   graph->SetPoint(227,327,19);
   graph->SetPoint(228,328,19.0193);
   graph->SetPoint(229,329,19.0385);
   graph->SetPoint(230,330,19.0579);
   graph->SetPoint(231,331,19.0772);
   graph->SetPoint(232,332,19.0966);
   graph->SetPoint(233,333,19.1161);
   graph->SetPoint(234,334,19.1356);
   graph->SetPoint(235,335,19.1551);
   graph->SetPoint(236,336,19.1747);
   graph->SetPoint(237,337,19.1943);
   graph->SetPoint(238,338,19.214);
   graph->SetPoint(239,339,19.2337);
   graph->SetPoint(240,340,19.2534);
   graph->SetPoint(241,341,19.2732);
   graph->SetPoint(242,342,19.2931);
   graph->SetPoint(243,343,19.3129);
   graph->SetPoint(244,344,19.3329);
   graph->SetPoint(245,345,19.3529);
   graph->SetPoint(246,346,19.3729);
   graph->SetPoint(247,347,19.3929);
   graph->SetPoint(248,348,19.413);
   graph->SetPoint(249,349,19.4332);
   graph->SetPoint(250,350,19.4534);
   graph->SetPoint(251,351,19.4736);
   graph->SetPoint(252,352,19.4939);
   graph->SetPoint(253,353,19.5143);
   graph->SetPoint(254,354,19.5346);
   graph->SetPoint(255,355,19.5551);
   graph->SetPoint(256,356,19.5755);
   graph->SetPoint(257,357,19.5961);
   graph->SetPoint(258,358,19.6166);
   graph->SetPoint(259,359,19.6372);
   graph->SetPoint(260,360,19.6579);
   graph->SetPoint(261,361,19.6786);
   graph->SetPoint(262,362,19.6993);
   graph->SetPoint(263,363,19.7201);
   graph->SetPoint(264,364,19.7409);
   graph->SetPoint(265,365,19.7618);
   graph->SetPoint(266,366,19.7828);
   graph->SetPoint(267,367,19.8037);
   graph->SetPoint(268,368,19.8247);
   graph->SetPoint(269,369,19.8458);
   graph->SetPoint(270,370,19.8669);
   graph->SetPoint(271,371,19.8881);
   graph->SetPoint(272,372,19.9093);
   graph->SetPoint(273,373,19.9305);
   graph->SetPoint(274,374,19.9518);
   graph->SetPoint(275,375,19.9732);
   graph->SetPoint(276,376,19.9946);
   graph->SetPoint(277,377,20.016);
   graph->SetPoint(278,378,20.0375);
   graph->SetPoint(279,379,20.059);
   graph->SetPoint(280,380,20.0806);
   graph->SetPoint(281,381,20.1022);
   graph->SetPoint(282,382,20.1239);
   graph->SetPoint(283,383,20.1456);
   graph->SetPoint(284,384,20.1674);
   graph->SetPoint(285,385,20.1892);
   graph->SetPoint(286,386,20.211);
   graph->SetPoint(287,387,20.2329);
   graph->SetPoint(288,388,20.2549);
   graph->SetPoint(289,389,20.2769);
   graph->SetPoint(290,390,20.2989);
   graph->SetPoint(291,391,20.321);
   graph->SetPoint(292,392,20.3432);
   graph->SetPoint(293,393,20.3653);
   graph->SetPoint(294,394,20.3876);
   graph->SetPoint(295,395,20.4099);
   graph->SetPoint(296,396,20.4322);
   graph->SetPoint(297,397,20.4546);
   graph->SetPoint(298,398,20.477);
   graph->SetPoint(299,399,20.4994);
   graph->SetPoint(300,400,20.522);
   graph->SetPoint(301,401,20.5445);
   graph->SetPoint(302,402,20.5671);
   graph->SetPoint(303,403,20.5898);
   graph->SetPoint(304,404,20.6125);
   graph->SetPoint(305,405,20.6353);
   graph->SetPoint(306,406,20.6581);
   graph->SetPoint(307,407,20.6809);
   graph->SetPoint(308,408,20.7038);
   graph->SetPoint(309,409,20.7268);
   graph->SetPoint(310,410,20.7498);
   graph->SetPoint(311,411,20.7728);
   graph->SetPoint(312,412,20.7959);
   graph->SetPoint(313,413,20.819);
   graph->SetPoint(314,414,20.8422);
   graph->SetPoint(315,415,20.8654);
   graph->SetPoint(316,416,20.8887);
   graph->SetPoint(317,417,20.912);
   graph->SetPoint(318,418,20.9354);
   graph->SetPoint(319,419,20.9588);
   graph->SetPoint(320,420,20.9823);
   graph->SetPoint(321,421,21.0058);
   graph->SetPoint(322,422,21.0294);
   graph->SetPoint(323,423,21.053);
   graph->SetPoint(324,424,21.0767);
   graph->SetPoint(325,425,21.1004);
   graph->SetPoint(326,426,21.1241);
   graph->SetPoint(327,427,21.1479);
   graph->SetPoint(328,428,21.1718);
   graph->SetPoint(329,429,21.1957);
   graph->SetPoint(330,430,21.2196);
   graph->SetPoint(331,431,21.2436);
   graph->SetPoint(332,432,21.2677);
   graph->SetPoint(333,433,21.2918);
   graph->SetPoint(334,434,21.3159);
   graph->SetPoint(335,435,21.3401);
   graph->SetPoint(336,436,21.3643);
   graph->SetPoint(337,437,21.3886);
   graph->SetPoint(338,438,21.413);
   graph->SetPoint(339,439,21.4373);
   graph->SetPoint(340,440,21.4618);
   graph->SetPoint(341,441,21.4863);
   graph->SetPoint(342,442,21.5108);
   graph->SetPoint(343,443,21.5354);
   graph->SetPoint(344,444,21.56);
   graph->SetPoint(345,445,21.5847);
   graph->SetPoint(346,446,21.6094);
   graph->SetPoint(347,447,21.6341);
   graph->SetPoint(348,448,21.659);
   graph->SetPoint(349,449,21.6838);
   graph->SetPoint(350,450,21.7087);
   graph->SetPoint(351,451,21.7337);
   graph->SetPoint(352,452,21.7587);
   graph->SetPoint(353,453,21.7838);
   graph->SetPoint(354,454,21.8089);
   graph->SetPoint(355,455,21.834);
   graph->SetPoint(356,456,21.8592);
   graph->SetPoint(357,457,21.8845);
   graph->SetPoint(358,458,21.9098);
   graph->SetPoint(359,459,21.9351);
   graph->SetPoint(360,460,21.9605);
   graph->SetPoint(361,461,21.986);
   graph->SetPoint(362,462,22.0115);
   graph->SetPoint(363,463,22.037);
   graph->SetPoint(364,464,22.0626);
   graph->SetPoint(365,465,22.0882);
   graph->SetPoint(366,466,22.1139);
   graph->SetPoint(367,467,22.1396);
   graph->SetPoint(368,468,22.1654);
   graph->SetPoint(369,469,22.1913);
   graph->SetPoint(370,470,22.2171);
   graph->SetPoint(371,471,22.2431);
   graph->SetPoint(372,472,22.269);
   graph->SetPoint(373,473,22.2951);
   graph->SetPoint(374,474,22.3211);
   graph->SetPoint(375,475,22.3473);
   graph->SetPoint(376,476,22.3734);
   graph->SetPoint(377,477,22.3996);
   graph->SetPoint(378,478,22.4259);
   graph->SetPoint(379,479,22.4522);
   graph->SetPoint(380,480,22.4786);
   graph->SetPoint(381,481,22.505);
   graph->SetPoint(382,482,22.5315);
   graph->SetPoint(383,483,22.558);
   graph->SetPoint(384,484,22.5845);
   graph->SetPoint(385,485,22.6111);
   graph->SetPoint(386,486,22.6378);
   graph->SetPoint(387,487,22.6645);
   graph->SetPoint(388,488,22.6913);
   graph->SetPoint(389,489,22.7181);
   graph->SetPoint(390,490,22.7449);
   graph->SetPoint(391,491,22.7718);
   graph->SetPoint(392,492,22.7988);
   graph->SetPoint(393,493,22.8258);
   graph->SetPoint(394,494,22.8528);
   graph->SetPoint(395,495,22.8799);
   graph->SetPoint(396,496,22.907);
   graph->SetPoint(397,497,22.9342);
   graph->SetPoint(398,498,22.9615);
   graph->SetPoint(399,499,22.9888);
   graph->SetPoint(400,500,23.0161);
   graph->SetPoint(401,501,23.0435);
   graph->SetPoint(402,502,23.0709);
   graph->SetPoint(403,503,23.0984);
   graph->SetPoint(404,504,23.1259);
   graph->SetPoint(405,505,23.1535);
   graph->SetPoint(406,506,23.1812);
   graph->SetPoint(407,507,23.2088);
   graph->SetPoint(408,508,23.2366);
   graph->SetPoint(409,509,23.2643);
   graph->SetPoint(410,510,23.2922);
   graph->SetPoint(411,511,23.3201);
   graph->SetPoint(412,512,23.348);
   graph->SetPoint(413,513,23.376);
   graph->SetPoint(414,514,23.404);
   graph->SetPoint(415,515,23.4321);
   graph->SetPoint(416,516,23.4602);
   graph->SetPoint(417,517,23.4884);
   graph->SetPoint(418,518,23.5166);
   graph->SetPoint(419,519,23.5448);
   graph->SetPoint(420,520,23.5732);
   graph->SetPoint(421,521,23.6015);
   graph->SetPoint(422,522,23.63);
   graph->SetPoint(423,523,23.6584);
   graph->SetPoint(424,524,23.6869);
   graph->SetPoint(425,525,23.7155);
   graph->SetPoint(426,526,23.7441);
   graph->SetPoint(427,527,23.7728);
   graph->SetPoint(428,528,23.8015);
   graph->SetPoint(429,529,23.8303);
   graph->SetPoint(430,530,23.8591);
   graph->SetPoint(431,531,23.888);
   graph->SetPoint(432,532,23.9169);
   graph->SetPoint(433,533,23.9458);
   graph->SetPoint(434,534,23.9749);
   graph->SetPoint(435,535,24.0039);
   graph->SetPoint(436,536,24.033);
   graph->SetPoint(437,537,24.0622);
   graph->SetPoint(438,538,24.0914);
   graph->SetPoint(439,539,24.1207);
   graph->SetPoint(440,540,24.15);
   graph->SetPoint(441,541,24.1794);
   graph->SetPoint(442,542,24.2088);
   graph->SetPoint(443,543,24.2382);
   graph->SetPoint(444,544,24.2678);
   graph->SetPoint(445,545,24.2973);
   graph->SetPoint(446,546,24.3269);
   graph->SetPoint(447,547,24.3566);
   graph->SetPoint(448,548,24.3863);
   graph->SetPoint(449,549,24.4161);
   graph->SetPoint(450,550,24.4459);
   graph->SetPoint(451,551,24.4758);
   graph->SetPoint(452,552,24.5057);
   graph->SetPoint(453,553,24.5357);
   graph->SetPoint(454,554,24.5657);
   graph->SetPoint(455,555,24.5958);
   graph->SetPoint(456,556,24.6259);
   graph->SetPoint(457,557,24.6561);
   graph->SetPoint(458,558,24.6863);
   graph->SetPoint(459,559,24.7166);
   graph->SetPoint(460,560,24.7469);
   graph->SetPoint(461,561,24.7773);
   graph->SetPoint(462,562,24.8077);
   graph->SetPoint(463,563,24.8382);
   graph->SetPoint(464,564,24.8688);
   graph->SetPoint(465,565,24.8993);
   graph->SetPoint(466,566,24.93);
   graph->SetPoint(467,567,24.9607);
   graph->SetPoint(468,568,24.9914);
   graph->SetPoint(469,569,25.0222);
   graph->SetPoint(470,570,25.0531);
   graph->SetPoint(471,571,25.084);
   graph->SetPoint(472,572,25.1149);
   graph->SetPoint(473,573,25.1459);
   graph->SetPoint(474,574,25.177);
   graph->SetPoint(475,575,25.2081);
   graph->SetPoint(476,576,25.2393);
   graph->SetPoint(477,577,25.2705);
   graph->SetPoint(478,578,25.3018);
   graph->SetPoint(479,579,25.3331);
   graph->SetPoint(480,580,25.3645);
   graph->SetPoint(481,581,25.3959);
   graph->SetPoint(482,582,25.4274);
   graph->SetPoint(483,583,25.4589);
   graph->SetPoint(484,584,25.4905);
   graph->SetPoint(485,585,25.5222);
   graph->SetPoint(486,586,25.5539);
   graph->SetPoint(487,587,25.5856);
   graph->SetPoint(488,588,25.6174);
   graph->SetPoint(489,589,25.6493);
   graph->SetPoint(490,590,25.6812);
   graph->SetPoint(491,591,25.7132);
   graph->SetPoint(492,592,25.7452);
   graph->SetPoint(493,593,25.7773);
   graph->SetPoint(494,594,25.8094);
   graph->SetPoint(495,595,25.8416);
   graph->SetPoint(496,596,25.8739);
   graph->SetPoint(497,597,25.9062);
   graph->SetPoint(498,598,25.9385);
   graph->SetPoint(499,599,25.9709);
   graph->SetPoint(500,600,26.0034);
   graph->SetPoint(501,601,26.0359);
   graph->SetPoint(502,602,26.0685);
   graph->SetPoint(503,603,26.1011);
   graph->SetPoint(504,604,26.1338);
   graph->SetPoint(505,605,26.1666);
   graph->SetPoint(506,606,26.1994);
   graph->SetPoint(507,607,26.2323);
   graph->SetPoint(508,608,26.2652);
   graph->SetPoint(509,609,26.2982);
   graph->SetPoint(510,610,26.3312);
   graph->SetPoint(511,611,26.3643);
   graph->SetPoint(512,612,26.3975);
   graph->SetPoint(513,613,26.4307);
   graph->SetPoint(514,614,26.464);
   graph->SetPoint(515,615,26.4973);
   graph->SetPoint(516,616,26.5307);
   graph->SetPoint(517,617,26.5641);
   graph->SetPoint(518,618,26.5976);
   graph->SetPoint(519,619,26.6312);
   graph->SetPoint(520,620,26.6648);
   graph->SetPoint(521,621,26.6985);
   graph->SetPoint(522,622,26.7322);
   graph->SetPoint(523,623,26.7661);
   graph->SetPoint(524,624,26.7999);
   graph->SetPoint(525,625,26.8338);
   graph->SetPoint(526,626,26.8678);
   graph->SetPoint(527,627,26.9019);
   graph->SetPoint(528,628,26.936);
   graph->SetPoint(529,629,26.9702);
   graph->SetPoint(530,630,27.0044);
   graph->SetPoint(531,631,27.0387);
   graph->SetPoint(532,632,27.0731);
   graph->SetPoint(533,633,27.1075);
   graph->SetPoint(534,634,27.142);
   graph->SetPoint(535,635,27.1765);
   graph->SetPoint(536,636,27.2111);
   graph->SetPoint(537,637,27.2458);
   graph->SetPoint(538,638,27.2805);
   graph->SetPoint(539,639,27.3153);
   graph->SetPoint(540,640,27.3502);
   graph->SetPoint(541,641,27.3851);
   graph->SetPoint(542,642,27.4201);
   graph->SetPoint(543,643,27.4552);
   graph->SetPoint(544,644,27.4903);
   graph->SetPoint(545,645,27.5255);
   graph->SetPoint(546,646,27.5608);
   graph->SetPoint(547,647,27.5961);
   graph->SetPoint(548,648,27.6315);
   graph->SetPoint(549,649,27.667);
   graph->SetPoint(550,650,27.7025);
   graph->SetPoint(551,651,27.7381);
   graph->SetPoint(552,652,27.7737);
   graph->SetPoint(553,653,27.8095);
   graph->SetPoint(554,654,27.8453);
   graph->SetPoint(555,655,27.8811);
   graph->SetPoint(556,656,27.9171);
   graph->SetPoint(557,657,27.9531);
   graph->SetPoint(558,658,27.9891);
   graph->SetPoint(559,659,28.0253);
   graph->SetPoint(560,660,28.0615);
   graph->SetPoint(561,661,28.0978);
   graph->SetPoint(562,662,28.1341);
   graph->SetPoint(563,663,28.1705);
   graph->SetPoint(564,664,28.207);
   graph->SetPoint(565,665,28.2436);
   graph->SetPoint(566,666,28.2802);
   graph->SetPoint(567,667,28.317);
   graph->SetPoint(568,668,28.3537);
   graph->SetPoint(569,669,28.3906);
   graph->SetPoint(570,670,28.4275);
   graph->SetPoint(571,671,28.4645);
   graph->SetPoint(572,672,28.5016);
   graph->SetPoint(573,673,28.5387);
   graph->SetPoint(574,674,28.576);
   graph->SetPoint(575,675,28.6133);
   graph->SetPoint(576,676,28.6506);
   graph->SetPoint(577,677,28.6881);
   graph->SetPoint(578,678,28.7256);
   graph->SetPoint(579,679,28.7632);
   graph->SetPoint(580,680,28.8009);
   graph->SetPoint(581,681,28.8386);
   graph->SetPoint(582,682,28.8765);
   graph->SetPoint(583,683,28.9144);
   graph->SetPoint(584,684,28.9523);
   graph->SetPoint(585,685,28.9904);
   graph->SetPoint(586,686,29.0285);
   graph->SetPoint(587,687,29.0668);
   graph->SetPoint(588,688,29.105);
   graph->SetPoint(589,689,29.1434);
   graph->SetPoint(590,690,29.1819);
   graph->SetPoint(591,691,29.2204);
   graph->SetPoint(592,692,29.259);
   graph->SetPoint(593,693,29.2977);
   graph->SetPoint(594,694,29.3364);
   graph->SetPoint(595,695,29.3753);
   graph->SetPoint(596,696,29.4142);
   graph->SetPoint(597,697,29.4532);
   graph->SetPoint(598,698,29.4923);
   graph->SetPoint(599,699,29.5315);
   graph->SetPoint(600,700,29.5707);
   graph->SetPoint(601,701,29.61);
   graph->SetPoint(602,702,29.6494);
   graph->SetPoint(603,703,29.6889);
   graph->SetPoint(604,704,29.7285);
   graph->SetPoint(605,705,29.7681);
   graph->SetPoint(606,706,29.8079);
   graph->SetPoint(607,707,29.8477);
   graph->SetPoint(608,708,29.8876);
   graph->SetPoint(609,709,29.9276);
   graph->SetPoint(610,710,29.9676);
   graph->SetPoint(611,711,30.0078);
   graph->SetPoint(612,712,30.048);
   graph->SetPoint(613,713,30.0883);
   graph->SetPoint(614,714,30.1287);
   graph->SetPoint(615,715,30.1691);
   graph->SetPoint(616,716,30.2097);
   graph->SetPoint(617,717,30.2503);
   graph->SetPoint(618,718,30.291);
   graph->SetPoint(619,719,30.3318);
   graph->SetPoint(620,720,30.3727);
   graph->SetPoint(621,721,30.4137);
   graph->SetPoint(622,722,30.4547);
   graph->SetPoint(623,723,30.4958);
   graph->SetPoint(624,724,30.537);
   graph->SetPoint(625,725,30.5783);
   graph->SetPoint(626,726,30.6197);
   graph->SetPoint(627,727,30.6611);
   graph->SetPoint(628,728,30.7026);
   graph->SetPoint(629,729,30.7442);
   graph->SetPoint(630,730,30.7859);
   graph->SetPoint(631,731,30.8277);
   graph->SetPoint(632,732,30.8695);
   graph->SetPoint(633,733,30.9114);
   graph->SetPoint(634,734,30.9534);
   graph->SetPoint(635,735,30.9955);
   graph->SetPoint(636,736,31.0376);
   graph->SetPoint(637,737,31.0799);
   graph->SetPoint(638,738,31.1222);
   graph->SetPoint(639,739,31.1646);
   graph->SetPoint(640,740,31.207);
   graph->SetPoint(641,741,31.2496);
   graph->SetPoint(642,742,31.2922);
   graph->SetPoint(643,743,31.3348);
   graph->SetPoint(644,744,31.3776);
   graph->SetPoint(645,745,31.4204);
   graph->SetPoint(646,746,31.4633);
   graph->SetPoint(647,747,31.5063);
   graph->SetPoint(648,748,31.5493);
   graph->SetPoint(649,749,31.5924);
   graph->SetPoint(650,750,31.6356);
   graph->SetPoint(651,751,31.6788);
   graph->SetPoint(652,752,31.7221);
   graph->SetPoint(653,753,31.7655);
   graph->SetPoint(654,754,31.8089);
   graph->SetPoint(655,755,31.8524);
   graph->SetPoint(656,756,31.896);
   graph->SetPoint(657,757,31.9396);
   graph->SetPoint(658,758,31.9833);
   graph->SetPoint(659,759,32.027);
   graph->SetPoint(660,760,32.0708);
   graph->SetPoint(661,761,32.1147);
   graph->SetPoint(662,762,32.1586);
   graph->SetPoint(663,763,32.2025);
   graph->SetPoint(664,764,32.2465);
   graph->SetPoint(665,765,32.2906);
   graph->SetPoint(666,766,32.3347);
   graph->SetPoint(667,767,32.3789);
   graph->SetPoint(668,768,32.4231);
   graph->SetPoint(669,769,32.4673);
   graph->SetPoint(670,770,32.5116);
   graph->SetPoint(671,771,32.5559);
   graph->SetPoint(672,772,32.6003);
   graph->SetPoint(673,773,32.6447);
   graph->SetPoint(674,774,32.6891);
   graph->SetPoint(675,775,32.7335);
   graph->SetPoint(676,776,32.778);
   graph->SetPoint(677,777,32.8225);
   graph->SetPoint(678,778,32.8671);
   graph->SetPoint(679,779,32.9116);
   graph->SetPoint(680,780,32.9562);
   graph->SetPoint(681,781,33.0008);
   graph->SetPoint(682,782,33.0454);
   graph->SetPoint(683,783,33.09);
   graph->SetPoint(684,784,33.1347);
   graph->SetPoint(685,785,33.1793);
   graph->SetPoint(686,786,33.224);
   graph->SetPoint(687,787,33.2686);
   graph->SetPoint(688,788,33.3132);
   graph->SetPoint(689,789,33.3579);
   graph->SetPoint(690,790,33.4025);
   graph->SetPoint(691,791,33.4471);
   graph->SetPoint(692,792,33.4917);
   graph->SetPoint(693,793,33.5362);
   graph->SetPoint(694,794,33.5808);
   graph->SetPoint(695,795,33.6253);
   graph->SetPoint(696,796,33.6697);
   graph->SetPoint(697,797,33.7142);
   graph->SetPoint(698,798,33.7586);
   graph->SetPoint(699,799,33.8029);
   graph->SetPoint(700,800,33.8472);
   graph->Draw("");
   TLatex *   tex = new TLatex(547.53,38.5064,"H_{SUSY}#rightarrow#tau#tau#rightarrowe#mu/lj/jj");
   tex->SetTextSize(0.0360169);
   tex->SetLineWidth(2);
   tex->Draw();
   TLine *line = new TLine(443.196,39.3008,531.653,39.3008);
   line->SetLineColor(4);
   line->SetLineWidth(3);
   line->Draw();
      tex = new TLatex(549.798,43.1409,"H_{SUSY}#rightarrow#tau#tau#rightarrowll/lj/jj");
   tex->SetTextSize(0.0360169);
   tex->SetLineWidth(2);
   tex->Draw();
   line = new TLine(445.464,44.0678,527.117,44.0678);
   line->SetLineColor(2);
   line->SetLineStyle(2);
   line->SetLineWidth(3);
   line->Draw();
      tex = new TLatex(708.569,3.2839,"30 fb^{-1}");
   tex->SetTextSize(0.0423729);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(150.605,33.0773,"Stat + L + #sigma#timesBR + m errors");
   tex->SetTextSize(0.0423729);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(248.135,6.06462,"tan#beta = 20");
   tex->SetTextSize(0.0360169);
   tex->SetTextAngle(37.2079);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(341.129,5.53496,"tan#beta = 30");
   tex->SetTextSize(0.0360169);
   tex->SetTextAngle(22.5572);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(459.073,5.66737,"tan#beta = 40");
   tex->SetTextSize(0.0360169);
   tex->SetTextAngle(17.9279);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(710.837,6.46186,"CMS");
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(377.419,13.4799,"Stat errors");
   tex->SetTextSize(0.0423729);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(248.135,22.6165,"tan#beta = 20");
   tex->SetTextSize(0.0360169);
   tex->SetTextAngle(46.8087);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(366.079,22.8814,"tan#beta = 30");
   tex->SetTextSize(0.0360169);
   tex->SetTextAngle(35.5377);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(495.363,23.8083,"tan#beta = 40");
   tex->SetTextSize(0.0360169);
   tex->SetTextAngle(26.5651);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(731.25,27.5159,"#DeltaL/L = 5%");
   tex->SetTextSize(0.029661);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(726.714,25.3972,"#Delta#sigma/#sigma = 20%");
   tex->SetTextSize(0.029661);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(681.351,23.411,"#DeltaBR/BR = 3%");
   tex->SetTextSize(0.029661);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(66.6835,46.4513,"A_{t} = 2450 GeV/c^{2}");
   tex->SetTextSize(0.0360169);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(66.6835,43.5381,"#mu = 300 GeV/c^{2}");
   tex->SetTextSize(0.0360169);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(62.1472,40.2278,"M_{2} = 200 GeV/c^{2}");
   tex->SetTextSize(0.0360169);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(57.6109,36.9174,"m_{SUSY} = 1 TeV/c^{2}");
   tex->SetTextSize(0.0360169);
   tex->SetLineWidth(2);
   tex->Draw();
   tot_dtanb_mA_h2tau_emu_lj_jj_30fb->Modified();
   tot_dtanb_mA_h2tau_emu_lj_jj_30fb->cd();
}

